Achievable rates in non-asymptotic bosonic quantum communication

Bosonic quantum communication has extensively been analysed in the asymptotic setting, assuming infinite channel uses and vanishing communication errors. Comparatively fewer detailed analyses are available in the non-asymptotic setting, which addresses a more precise, quantitative evaluation of the optimal communication rate: how many uses of a bosonic Gaussian channel are required to transmit $k$ qubits, distil $k$ Bell pairs, or generate $k$ secret-key bits, within a given error tolerance $\varepsilon$? In this work, we address this question by finding easily computable lower bounds on the non-asymptotic capacities of Gaussian channels. To derive our results, we develop new tools of independent interest. In particular, we find a stringent bound on the probability $P_{>N}$ that a Gaussian state has more than $N$ photons, demonstrating that $P_{>N}$ decreases exponentially with $N$. Furthermore, we design the first algorithm capable of computing the trace distance between two Gaussian states up to a fixed precision.

==> anc/Gaussian_renyi_conditional_entropies.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 13.3' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       158,          7]
NotebookDataLength[    280370,       8192]
NotebookOptionsPosition[    253201,       7758]
NotebookOutlinePosition[    253593,       7774]
CellTagsIndexPosition[    253550,       7771]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{

Cell[CellGroupData[{
Cell["Pure Loss channel", "Title",
 CellChangeTimes->{{3.950073328720726*^9, 
  3.950073333117893*^9}},ExpressionUUID->"f1d137e8-2f7b-4232-a81f-\
d7db710dc438"],

Cell[CellGroupData[{

Cell["Output state", "Subtitle",
 CellGroupingRules->{"GroupTogetherGrouping", 10000.},
 CellChangeTimes->{{3.950073335172624*^9, 3.9500733395798073`*^9}, {
   3.950073553755067*^9, 3.9500736086196127`*^9}, {3.950073692115856*^9, 
   3.9500736936493692`*^9}, 
   3.950080323403314*^9},ExpressionUUID->"57dd69a7-dc19-45c1-b523-\
63e32d005c67"],

Cell["\<\
We compute the covariance matrix of the three-mode state on the system ABE, \
at the output of the beam splitter acting on BE, extending the pure loss \
channel on B. The 2x2 blocks of the covariance matrix are ordered as A,B,E\
\>", "Text",
 CellGroupingRules->{"GroupTogetherGrouping", 10000.},
 CellChangeTimes->{{3.9500737001668587`*^9, 3.9500738318661327`*^9}, 
   3.950080323403494*^9},ExpressionUUID->"83db6918-bb55-4c53-96d3-\
34f8c1f7b9b2"],

Cell[BoxData[{
 RowBox[{"Omega2", "=", 
  RowBox[{"KroneckerProduct", "[", 
   RowBox[{
    RowBox[{"IdentityMatrix", "[", "2", "]"}], ",", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"0", ",", "1"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"-", "1"}], ",", "0"}], "}"}]}], "}"}]}], 
   "]"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Beamsplitter", "[", "lam_", "]"}], ":=", GridBox[{
    {"1", "0", "0", "0", "0", "0"},
    {"0", "1", "0", "0", "0", "0"},
    {"0", "0", 
     RowBox[{"Sqrt", "[", "lam", "]"}], "0", 
     RowBox[{"Sqrt", "[", 
      RowBox[{"1", "-", "lam"}], "]"}], "0"},
    {"0", "0", "0", 
     RowBox[{"Sqrt", "[", "lam", "]"}], "0", 
     RowBox[{"Sqrt", "[", 
      RowBox[{"1", "-", "lam"}], "]"}]},
    {"0", "0", 
     RowBox[{"-", 
      RowBox[{"Sqrt", "[", 
       RowBox[{"1", "-", "lam"}], "]"}]}], "0", 
     RowBox[{"Sqrt", "[", "lam", "]"}], "0"},
    {"0", "0", "0", 
     RowBox[{"-", 
      RowBox[{"Sqrt", "[", 
       RowBox[{"1", "-", "lam"}], "]"}]}], "0", 
     RowBox[{"Sqrt", "[", "lam", "]"}]}
   }]}]}], "Input",
 CellGroupingRules->{"GroupTogetherGrouping", 10000.},
 CellChangeTimes->{{3.926243669876889*^9, 3.926243670030401*^9}, 
   3.9262439066616087`*^9, {3.92625803124585*^9, 3.926258032868383*^9}, 
   3.95008032340386*^9},
 CellLabel->"In[9]:=",ExpressionUUID->"5cc32288-5046-4342-8a22-ad9de9e85228"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"0", ",", "1", ",", "0", ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"-", "1"}], ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", "0", ",", "0", ",", "1"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", "0", ",", 
     RowBox[{"-", "1"}], ",", "0"}], "}"}]}], "}"}]], "Output",
 CellGroupingRules->{"GroupTogetherGrouping", 10000.},
 CellChangeTimes->{{3.930210482346587*^9, 3.930210499910376*^9}, {
   3.9302105416681547`*^9, 3.930210542207183*^9}, 3.950079171899225*^9, 
   3.950080323404911*^9},
 CellLabel->"Out[9]=",ExpressionUUID->"c46ac567-1fe1-4ea9-aed7-7486834faaaa"],

Cell[BoxData[""], "Input",
 CellGroupingRules->{"GroupTogetherGrouping", 10000.},
 CellChangeTimes->{{3.9262580380677643`*^9, 3.926258038070369*^9}, 
   3.950080323405037*^9},ExpressionUUID->"6e5b905f-f534-42b8-91dd-\
76c1925a3ac5"],

Cell[BoxData[
 RowBox[{
  RowBox[{"Inputstate", "[", "Ns_", "]"}], ":=", GridBox[{
    {
     RowBox[{
      RowBox[{"2", "Ns"}], "+", "1"}], "0", 
     RowBox[{"2", 
      RowBox[{"Sqrt", "[", 
       RowBox[{"Ns", 
        RowBox[{"(", 
         RowBox[{"Ns", "+", "1"}], ")"}]}], "]"}]}], "0", "0", "0"},
    {"0", 
     RowBox[{
      RowBox[{"2", "Ns"}], "+", "1"}], "0", 
     RowBox[{
      RowBox[{"-", "2"}], 
      RowBox[{"Sqrt", "[", 
       RowBox[{"Ns", 
        RowBox[{"(", 
         RowBox[{"Ns", "+", "1"}], ")"}]}], "]"}]}], "0", "0"},
    {
     RowBox[{"2", 
      RowBox[{"Sqrt", "[", " ", 
       RowBox[{"Ns", 
        RowBox[{"(", 
         RowBox[{"Ns", "+", "1"}], ")"}]}], "]"}]}], "0", 
     RowBox[{
      RowBox[{"2", " ", "Ns"}], "+", "1"}], "0", "0", "0"},
    {"0", 
     RowBox[{
      RowBox[{"-", "2"}], 
      RowBox[{"Sqrt", "[", " ", 
       RowBox[{"Ns", 
        RowBox[{"(", 
         RowBox[{"Ns", "+", "1"}], ")"}]}], "]"}]}], "0", 
     RowBox[{
      RowBox[{"2", " ", "Ns"}], "+", "1"}], "0", "0"},
    {"0", "0", "0", "0", "1", "0"},
    {"0", "0", "0", "0", "0", "1"}
   }]}]], "Input",
 CellGroupingRules->{"GroupTogetherGrouping", 10000.},
 CellChangeTimes->{3.950080323405119*^9},
 CellLabel->"In[5]:=",ExpressionUUID->"0b7a99cf-f7bb-4c71-8509-a6539179b7dd"],

Cell[BoxData[
 RowBox[{
  RowBox[{"Cov", "[", 
   RowBox[{"lam_", ",", "Ns_"}], "]"}], ":=", " ", 
  RowBox[{
   RowBox[{"Beamsplitter", "[", "lam", "]"}], ".", 
   RowBox[{"Inputstate", "[", "Ns", "]"}], ".", 
   RowBox[{"Transpose", "[", 
    RowBox[{"Beamsplitter", "[", "lam", "]"}], "]"}]}]}]], "Input",
 CellGroupingRules->{"GroupTogetherGrouping", 10000.},
 CellChangeTimes->{3.950080323405239*^9},
 CellLabel->"In[7]:=",ExpressionUUID->"089a6dc7-dc05-4e96-85ac-898c76a54b78"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"Cov", "[", 
    RowBox[{"lam", ",", "Ns"}], "]"}], "//", "MatrixForm"}], "//", 
  "Simplify"}]], "Input",
 CellGroupingRules->{"GroupTogetherGrouping", 10000.},
 CellChangeTimes->{3.950080323405398*^9},
 CellLabel->"In[8]:=",ExpressionUUID->"549108f5-39b9-4719-857f-7be43e3db13a"],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", GridBox[{
     {
      RowBox[{"1", "+", 
       RowBox[{"2", " ", "Ns"}]}], "0", 
      RowBox[{"2", " ", 
       SqrtBox["lam"], " ", 
       SqrtBox[
        RowBox[{"Ns", " ", 
         RowBox[{"(", 
          RowBox[{"1", "+", "Ns"}], ")"}]}]]}], "0", 
      RowBox[{
       RowBox[{"-", "2"}], " ", 
       SqrtBox[
        RowBox[{"1", "-", "lam"}]], " ", 
       SqrtBox[
        RowBox[{"Ns", " ", 
         RowBox[{"(", 
          RowBox[{"1", "+", "Ns"}], ")"}]}]]}], "0"},
     {"0", 
      RowBox[{"1", "+", 
       RowBox[{"2", " ", "Ns"}]}], "0", 
      RowBox[{
       RowBox[{"-", "2"}], " ", 
       SqrtBox["lam"], " ", 
       SqrtBox[
        RowBox[{"Ns", " ", 
         RowBox[{"(", 
          RowBox[{"1", "+", "Ns"}], ")"}]}]]}], "0", 
      RowBox[{"2", " ", 
       SqrtBox[
        RowBox[{"1", "-", "lam"}]], " ", 
       SqrtBox[
        RowBox[{"Ns", " ", 
         RowBox[{"(", 
          RowBox[{"1", "+", "Ns"}], ")"}]}]]}]},
     {
      RowBox[{"2", " ", 
       SqrtBox["lam"], " ", 
       SqrtBox[
        RowBox[{"Ns", " ", 
         RowBox[{"(", 
          RowBox[{"1", "+", "Ns"}], ")"}]}]]}], "0", 
      RowBox[{"1", "+", 
       RowBox[{"2", " ", "lam", " ", "Ns"}]}], "0", 
      RowBox[{
       RowBox[{"-", "2"}], " ", 
       SqrtBox[
        RowBox[{"-", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", "lam"}], ")"}], " ", "lam"}], ")"}]}]], 
       " ", "Ns"}], "0"},
     {"0", 
      RowBox[{
       RowBox[{"-", "2"}], " ", 
       SqrtBox["lam"], " ", 
       SqrtBox[
        RowBox[{"Ns", " ", 
         RowBox[{"(", 
          RowBox[{"1", "+", "Ns"}], ")"}]}]]}], "0", 
      RowBox[{"1", "+", 
       RowBox[{"2", " ", "lam", " ", "Ns"}]}], "0", 
      RowBox[{
       RowBox[{"-", "2"}], " ", 
       SqrtBox[
        RowBox[{"-", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", "lam"}], ")"}], " ", "lam"}], ")"}]}]], 
       " ", "Ns"}]},
     {
      RowBox[{
       RowBox[{"-", "2"}], " ", 
       SqrtBox[
        RowBox[{"1", "-", "lam"}]], " ", 
       SqrtBox[
        RowBox[{"Ns", " ", 
         RowBox[{"(", 
          RowBox[{"1", "+", "Ns"}], ")"}]}]]}], "0", 
      RowBox[{
       RowBox[{"-", "2"}], " ", 
       SqrtBox[
        RowBox[{"-", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", "lam"}], ")"}], " ", "lam"}], ")"}]}]], 
       " ", "Ns"}], "0", 
      RowBox[{"1", "+", 
       RowBox[{"2", " ", "Ns"}], "-", 
       RowBox[{"2", " ", "lam", " ", "Ns"}]}], "0"},
     {"0", 
      RowBox[{"2", " ", 
       SqrtBox[
        RowBox[{"1", "-", "lam"}]], " ", 
       SqrtBox[
        RowBox[{"Ns", " ", 
         RowBox[{"(", 
          RowBox[{"1", "+", "Ns"}], ")"}]}]]}], "0", 
      RowBox[{
       RowBox[{"-", "2"}], " ", 
       SqrtBox[
        RowBox[{"-", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", "lam"}], ")"}], " ", "lam"}], ")"}]}]], 
       " ", "Ns"}], "0", 
      RowBox[{"1", "+", 
       RowBox[{"2", " ", "Ns"}], "-", 
       RowBox[{"2", " ", "lam", " ", "Ns"}]}]}
    },
    GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.7]}, 
        Offset[0.27999999999999997`]}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}}], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Output",
 CellGroupingRules->{"GroupTogetherGrouping", 10000.},
 CellChangeTimes->{
  3.9262439763388577`*^9, {3.930210485353147*^9, 3.9302105022797956`*^9}, {
   3.9302105446127357`*^9, 3.9302105467467537`*^9}, 3.950080323405547*^9},
 CellLabel->
  "Out[8]//MatrixForm=",ExpressionUUID->"81921724-5ea2-4daa-839c-\
8cea42c36a95"]
}, Closed]],

Cell[BoxData[""], "Input",
 CellChangeTimes->{
  3.926258087012747*^9},ExpressionUUID->"27fa5cc2-075c-47e1-a2b7-\
f2561e01c4bc"],

Cell[CellGroupData[{

Cell[TextData[{
 "Computation of ",
 Cell[BoxData[
  FormBox[
   SubscriptBox["V", "sqrt"], TraditionalForm]],
  FormatType->TraditionalForm,ExpressionUUID->
  "5d44e925-3dca-42be-8b09-e413238535d4"],
 "(AB) , ",
 Cell[BoxData[
  FormBox[
   SubscriptBox["V", "sqrt"], TraditionalForm]],
  FormatType->TraditionalForm,ExpressionUUID->
  "e24a0086-6215-42a1-a796-3f792222be5e"],
 "(A), ",
 Cell[BoxData[
  FormBox[
   SubscriptBox["V", "sqrt"], TraditionalForm]],
  FormatType->TraditionalForm,ExpressionUUID->
  "c56f5187-7ec8-40bb-95b6-9cbedf6d5880"],
 "(B)"
}], "Subtitle",
 CellChangeTimes->{{3.950073943085441*^9, 3.950073965165*^9}, {
  3.9500794900816936`*^9, 3.950079521702331*^9}, {3.9500795723639803`*^9, 
  3.950079572882456*^9}, {3.95007968424354*^9, 3.9500796906555767`*^9}, {
  3.950080385556428*^9, 3.950080399368449*^9}, {3.950080453475285*^9, 
  3.950080482301882*^9}, {3.9500853100756207`*^9, 3.9500853328861*^9}, {
  3.950085392427311*^9, 
  3.9500853972470417`*^9}},ExpressionUUID->"432890b6-14ee-4784-b99c-\
fa93600bf9a4"],

Cell[CellGroupData[{

Cell[TextData[{
 "computation of ",
 Cell[BoxData[
  FormBox[
   SubscriptBox["V", "sqrt"], TraditionalForm]],
  FormatType->TraditionalForm,ExpressionUUID->
  "125022a8-8c1f-4e6c-8a92-eeb7162737fb"],
 "(AB)"
}], "Subsection",
 CellChangeTimes->{{3.950080551700431*^9, 
  3.950080561226226*^9}},ExpressionUUID->"6799d7a7-3579-4a72-a68a-\
e88882dd0dbe"],

Cell[TextData[{
 "The AB and AE blocks of the covariance matrix above has the structure ",
 Cell[BoxData[
  TagBox[
   RowBox[{"(", "\[NoBreak]", GridBox[{
      {"a", "0", "c", "0"},
      {"0", "a", "0", 
       RowBox[{"-", "c"}]},
      {"c", "0", "b", "0"},
      {"0", 
       RowBox[{"-", "c"}], "0", "b"}
     },
     GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
     GridBoxSpacings->{"Columns" -> {
         Offset[0.27999999999999997`], {
          Offset[0.7]}, 
         Offset[0.27999999999999997`]}, "Rows" -> {
         Offset[0.2], {
          Offset[0.4]}, 
         Offset[0.2]}}], "\[NoBreak]", ")"}],
   Function[BoxForm`e$, 
    MatrixForm[BoxForm`e$]]]],
  CellChangeTimes->{{3.909481172562539*^9, 3.909481177588779*^9}, 
    3.909481310168239*^9, 3.909484698000927*^9},ExpressionUUID->
  "911f5d3f-4ceb-48ca-94db-50e546da4b69"],
 ", so V.(i Omega) is\n"
}], "Text",
 CellChangeTimes->{{3.950073974933795*^9, 3.950074059215485*^9}, {
  3.950074125981784*^9, 3.9500741551826553`*^9}, {3.9500745358282022`*^9, 
  3.950074536527996*^9}, {3.950074576265738*^9, 3.950074579029052*^9}, {
  3.95007894435855*^9, 3.950078945643256*^9}, {3.9500789979166803`*^9, 
  3.950078999371076*^9}, {3.950079112775077*^9, 3.9500791507458076`*^9}, {
  3.9500796319901953`*^9, 
  3.950079639456691*^9}},ExpressionUUID->"1d524d2b-b0a7-4615-87d8-\
c274a4c506c5"],

Cell[BoxData[""], "Input",
 CellChangeTimes->{{3.950079138777581*^9, 
  3.950079141141665*^9}},ExpressionUUID->"bd192841-a93b-4571-a779-\
8a3110dcaf3c"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"I", 
   RowBox[{
    RowBox[{"(", "\[NoBreak]", GridBox[{
       {"a", "0", "c", "0"},
       {"0", "a", "0", 
        RowBox[{"-", "c"}]},
       {"c", "0", "b", "0"},
       {"0", 
        RowBox[{"-", "c"}], "0", "b"}
      },
      GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
      GridBoxSpacings->{"Columns" -> {
          Offset[0.27999999999999997`], {
           Offset[0.7]}, 
          Offset[0.27999999999999997`]}, "Rows" -> {
          Offset[0.2], {
           Offset[0.4]}, 
          Offset[0.2]}}], "\[NoBreak]", ")"}], ".", "Omega2"}]}], "//", 
  "MatrixForm"}]], "Input",
 CellChangeTimes->{{3.950079158589294*^9, 3.950079179000762*^9}},
 CellLabel->"In[12]:=",ExpressionUUID->"c3652830-a797-41b2-a277-6f8d491dece9"],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", GridBox[{
     {"0", 
      RowBox[{"\[ImaginaryI]", " ", "a"}], "0", 
      RowBox[{"\[ImaginaryI]", " ", "c"}]},
     {
      RowBox[{
       RowBox[{"-", "\[ImaginaryI]"}], " ", "a"}], "0", 
      RowBox[{"\[ImaginaryI]", " ", "c"}], "0"},
     {"0", 
      RowBox[{"\[ImaginaryI]", " ", "c"}], "0", 
      RowBox[{"\[ImaginaryI]", " ", "b"}]},
     {
      RowBox[{"\[ImaginaryI]", " ", "c"}], "0", 
      RowBox[{
       RowBox[{"-", "\[ImaginaryI]"}], " ", "b"}], "0"}
    },
    GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.7]}, 
        Offset[0.27999999999999997`]}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}}], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Output",
 CellChangeTimes->{{3.950079176011814*^9, 3.9500791792933617`*^9}},
 CellLabel->
  "Out[12]//MatrixForm=",ExpressionUUID->"b3c3065f-f941-47b9-b16a-\
bcb8c6a7c027"]
}, Open  ]],

Cell["\<\
To simplify the calculation, we do the computation using this notation, and \
then insert back the actual values . First we compute \
\>", "Text",
 CellChangeTimes->{{3.95007913284934*^9, 
  3.9500791355168877`*^9}},ExpressionUUID->"0198c03f-1403-478f-a51c-\
07e14060a9ad"],

Cell[CellGroupData[{

Cell["matrix of eigenvectors", "Subsubsection",
 CellChangeTimes->{{3.9500745773601007`*^9, 
  3.950074596294838*^9}},ExpressionUUID->"c7856733-3c8c-46a3-b553-\
3aa0bbf5d051"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"M", "=", 
    RowBox[{
     RowBox[{
      RowBox[{"Eigenvectors", "[", GridBox[{
         {"0", "a", "0", 
          RowBox[{" ", "c"}]},
         {
          RowBox[{"-", "a"}], "0", 
          RowBox[{" ", "c"}], "0"},
         {"0", 
          RowBox[{" ", "c"}], "0", "b"},
         {
          RowBox[{" ", "c"}], "0", 
          RowBox[{"-", "b"}], "0"}
        },
        GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
        GridBoxSpacings->{"Columns" -> {
            Offset[0.27999999999999997`], {
             Offset[0.7]}, 
            Offset[0.27999999999999997`]}, "Rows" -> {
            Offset[0.2], {
             Offset[0.4]}, 
            Offset[0.2]}}], "]"}], "//", "FullSimplify"}], "//", 
     "Transpose"}]}], ";"}], "\[IndentingNewLine]"}]], "Input",
 CellChangeTimes->{
  3.909480224978217*^9, {3.909480261467675*^9, 3.909480267021893*^9}, {
   3.909481277089345*^9, 3.909481280226416*^9}, {3.9302097141900997`*^9, 
   3.9302097346627913`*^9}, {3.9500741238317633`*^9, 3.950074143381339*^9}, {
   3.950074708209951*^9, 3.950074719194322*^9}, {3.9500747679253473`*^9, 
   3.950074770081018*^9}},
 CellLabel->"In[13]:=",ExpressionUUID->"63ea5e54-fa39-40b4-823b-f480ee64a06f"]
}, Open  ]],

Cell[CellGroupData[{

Cell["inverse matrix of eigenvectors", "Subsubsection",
 CellChangeTimes->{{3.909480425576159*^9, 3.909480435538741*^9}, {
  3.950074171298974*^9, 3.950074173565667*^9}, {3.95007459031222*^9, 
  3.9500746266413813`*^9}, {3.950084263375401*^9, 
  3.950084273050157*^9}},ExpressionUUID->"6e6c3df8-1ce0-45c3-aa10-\
33222d7913e0"],

Cell[BoxData[
 RowBox[{
  RowBox[{"Minv", "=", 
   RowBox[{
    RowBox[{"Inverse", "[", "M", "]"}], "//", "FullSimplify"}]}], 
  ";"}]], "Input",
 CellChangeTimes->{{3.909472037615428*^9, 3.909472085648527*^9}, {
  3.9500741757823553`*^9, 3.950074176283539*^9}},
 CellLabel->"In[14]:=",ExpressionUUID->"42de2401-a614-4a52-8ea9-850450683024"],

Cell["these are the eigenvalues", "Text",
 CellChangeTimes->{{3.9094804696339283`*^9, 
  3.909480503660028*^9}},ExpressionUUID->"55b7029b-dbb2-4109-9688-\
617da5b168e4"]
}, Open  ]],

Cell[CellGroupData[{

Cell["diagonal matrix of eigenvalues", "Subsubsection",
 CellChangeTimes->{{3.950074637409382*^9, 3.950074676295505*^9}, {
  3.9500842759839773`*^9, 
  3.950084276473772*^9}},ExpressionUUID->"2efcb4a4-c541-4608-a118-\
810b928358c1"],

Cell[BoxData[
 RowBox[{
  RowBox[{"Diageig", "=", 
   RowBox[{"DiagonalMatrix", "[", 
    RowBox[{
     RowBox[{"Eigenvalues", "[", GridBox[{
        {"0", "a", "0", "c"},
        {
         RowBox[{"-", "a"}], "0", "c", "0"},
        {"0", 
         RowBox[{"c", " "}], "0", "b"},
        {"c", "0", 
         RowBox[{"-", "b"}], "0"}
       },
       GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
       GridBoxSpacings->{"Columns" -> {
           Offset[0.27999999999999997`], {
            Offset[0.7]}, 
           Offset[0.27999999999999997`]}, "Rows" -> {
           Offset[0.2], {
            Offset[0.4]}, 
           Offset[0.2]}}], "]"}], "//", "FullSimplify"}], "]"}]}], 
  ";"}]], "Input",
 CellChangeTimes->{{3.909481323564928*^9, 3.909481328033923*^9}, {
  3.9500746621472797`*^9, 3.950074664662064*^9}, {3.9500927109130898`*^9, 
  3.95009271622094*^9}},ExpressionUUID->"86949d4d-1782-4937-b952-\
1dd6c5a95d3a"],

Cell["Check that this is a valid diagonalization:", "Text",
 CellChangeTimes->{{3.909480451918963*^9, 3.909480452328601*^9}, {
  3.9500746813292313`*^9, 
  3.950074689963849*^9}},ExpressionUUID->"20469466-1ca3-4845-882f-\
af6c62149cf2"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"FullSimplify", "[", 
    RowBox[{
     RowBox[{"M", ".", "Diageig", ".", "Minv"}], ",", 
     RowBox[{"Assumptions", "->", 
      RowBox[{
       RowBox[{"a", ">", "0"}], "&&", 
       RowBox[{"b", ">", "0"}], "&&", 
       RowBox[{"c", ">", "0"}]}]}]}], "]"}], "//", "MatrixForm"}], 
  "\[IndentingNewLine]"}]], "Input",
 CellChangeTimes->{
  3.909480455075182*^9, {3.909480486428434*^9, 3.9094805113520613`*^9}},
 CellLabel->"In[17]:=",ExpressionUUID->"f2ea5df8-6b7c-479e-be30-8af573d536be"],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", GridBox[{
     {"0", "a", "0", "c"},
     {
      RowBox[{"-", "a"}], "0", "c", "0"},
     {"0", "c", "0", "b"},
     {"c", "0", 
      RowBox[{"-", "b"}], "0"}
    },
    GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.7]}, 
        Offset[0.27999999999999997`]}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}}], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Output",
 CellChangeTimes->{{3.909480487341172*^9, 3.909480511604968*^9}, 
   3.909481290236211*^9, 3.950074697100972*^9, 3.950074733392671*^9, 
   3.950074999801324*^9, 3.950079219096196*^9},
 CellLabel->
  "Out[17]//MatrixForm=",ExpressionUUID->"f05d1aa2-d815-4fe6-b126-\
1425716562fd"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell[TextData[{
 Cell[BoxData[
  FormBox[
   SubscriptBox["V", 
    RowBox[{"sqrt", " "}]], TraditionalForm]],ExpressionUUID->
  "6085a814-595f-4bf6-878b-1cfda74d8bc2"],
 "(AB)"
}], "Subsubsection",
 CellChangeTimes->{{3.950080493018889*^9, 
  3.950080508320196*^9}},ExpressionUUID->"0a61f9ab-51cb-465e-92dd-\
361aaa40f187"],

Cell[TextData[{
 "the function to implement to obtain ",
 Cell[BoxData[
  FormBox[
   RowBox[{
    SubscriptBox["V", 
     RowBox[{"sqrt", " "}]], "is", " "}], TraditionalForm]],ExpressionUUID->
  "aa8d0d00-996e-4200-b865-9d847ac068ed"]
}], "Text",
 CellChangeTimes->{{3.90948052428577*^9, 3.9094805737832623`*^9}, {
  3.950079564269*^9, 
  3.950079569603217*^9}},ExpressionUUID->"c4483872-46aa-404a-a212-\
b99572e8cb2d"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   SubscriptBox["V", 
    RowBox[{"sqrt", ",", "AB"}]], "=", 
   RowBox[{"Simplify", "[", 
    RowBox[{
     RowBox[{"M", ".", 
      RowBox[{"DiagonalMatrix", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"(", 
          RowBox[{"1", "+", 
           RowBox[{"Sqrt", "[", 
            RowBox[{"(", 
             RowBox[{"1", "-", 
              RowBox[{"#", "^", 
               RowBox[{"(", 
                RowBox[{"-", "2"}], ")"}]}]}], ")"}], "]"}]}], ")"}], "&"}], 
        "@", 
        RowBox[{"Eigenvalues", "[", 
         RowBox[{"I", 
          RowBox[{"(", GridBox[{
             {"0", "a", "0", 
              RowBox[{" ", "c"}]},
             {
              RowBox[{"-", "a"}], "0", 
              RowBox[{" ", "c"}], "0"},
             {"0", 
              RowBox[{" ", "c"}], "0", "b"},
             {
              RowBox[{" ", "c"}], "0", 
              RowBox[{"-", "b"}], "0"}
            },
            
            GridBoxAlignment->{
             "Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
            GridBoxSpacings->{"Columns" -> {
                Offset[0.27999999999999997`], {
                 Offset[0.7]}, 
                Offset[0.27999999999999997`]}, "Rows" -> {
                Offset[0.2], {
                 Offset[0.4]}, 
                Offset[0.2]}}], ")"}]}], "]"}]}], "]"}], ".", "Minv", ".", 
      TagBox[
       RowBox[{"(", "\[NoBreak]", GridBox[{
          {"a", "0", "c", "0"},
          {"0", "a", "0", 
           RowBox[{"-", "c"}]},
          {"c", "0", "b", "0"},
          {"0", 
           RowBox[{"-", "c"}], "0", "b"}
         },
         GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
         GridBoxSpacings->{"Columns" -> {
             Offset[0.27999999999999997`], {
              Offset[0.7]}, 
             Offset[0.27999999999999997`]}, "Rows" -> {
             Offset[0.2], {
              Offset[0.4]}, 
             Offset[0.2]}}], "\[NoBreak]", ")"}],
       Function[BoxForm`e$, 
        MatrixForm[BoxForm`e$]]]}], ",", 
     RowBox[{"Assumptions", "->", 
      RowBox[{
       RowBox[{"a", ">", "0"}], "&&", 
       RowBox[{"b", ">", "0"}], "&&", 
       RowBox[{"c", ">", "0"}]}]}]}], "]"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.909475144144801*^9, 3.90947514721238*^9}, {
   3.9094806624027557`*^9, 3.909480709382072*^9}, {3.909480761506753*^9, 
   3.909480763812664*^9}, 3.909481066255938*^9, {3.9094812977833147`*^9, 
   3.9094813305131893`*^9}, {3.9094813610614357`*^9, 
   3.9094813655554523`*^9}, {3.9094821306750937`*^9, 3.909482137801177*^9}, {
   3.9094821711263933`*^9, 3.909482211118746*^9}, {3.909482303377617*^9, 
   3.909482333597274*^9}, {3.909482547725622*^9, 3.9094825771405973`*^9}, {
   3.909820968305883*^9, 3.9098209713183126`*^9}, {3.9500796552634*^9, 
   3.950079667525921*^9}, {3.9500807552216377`*^9, 3.950080773469722*^9}},
 CellLabel->"In[39]:=",ExpressionUUID->"d4bae602-750b-4d09-a3ac-f7a320ce3f41"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"computation", " ", "of", 
  FormBox[
   SubscriptBox["V", "sqrt"],
   TraditionalForm], 
  RowBox[{"(", "B", ")"}]}]], "Subsection",
 CellChangeTimes->{{3.950080568046648*^9, 3.950080613556027*^9}, 
   3.950081405294363*^9},ExpressionUUID->"9b0ff849-811a-4832-adee-\
fb6c9d38f1bb"],

Cell[TextData[{
 "The B block of the covariance matrix above has the structure ",
 Cell[BoxData[
  TagBox[
   RowBox[{"(", "\[NoBreak]", GridBox[{
      {"b", "0"},
      {"0", "b"}
     },
     GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
     GridBoxSpacings->{"Columns" -> {
         Offset[0.27999999999999997`], {
          Offset[0.7]}, 
         Offset[0.27999999999999997`]}, "Rows" -> {
         Offset[0.2], {
          Offset[0.4]}, 
         Offset[0.2]}}], "\[NoBreak]", ")"}],
   Function[BoxForm`e$, 
    MatrixForm[BoxForm`e$]]]],
  CellChangeTimes->{{3.909481172562539*^9, 3.909481177588779*^9}, 
    3.909481310168239*^9, 3.909484698000927*^9},ExpressionUUID->
  "222789ef-c899-46eb-b163-abe9a485e228"],
 ", so V.(i Omega) is ",
 Cell[BoxData[
  TagBox[
   RowBox[{"I", 
    RowBox[{"(", "\[NoBreak]", GridBox[{
       {"0", "b"},
       {
        RowBox[{"-", "b"}], "0"}
      },
      GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
      GridBoxSpacings->{"Columns" -> {
          Offset[0.27999999999999997`], {
           Offset[0.7]}, 
          Offset[0.27999999999999997`]}, "Rows" -> {
          Offset[0.2], {
           Offset[0.4]}, 
          Offset[0.2]}}], "\[NoBreak]", ")"}]}],
   Function[BoxForm`e$, 
    MatrixForm[BoxForm`e$]]]],
  CellChangeTimes->{{3.909481172562539*^9, 3.909481177588779*^9}, 
    3.909481310168239*^9, 3.909484698000927*^9},ExpressionUUID->
  "7998b1ff-3c11-44f2-8e0c-cebec54786ea"],
 " and ",
 Cell[BoxData[
  FormBox[
   RowBox[{
    SubscriptBox["V", 
     RowBox[{"sqrt", " "}]], "(", "B", ")"}], TraditionalForm]],
  CellChangeTimes->{{3.950080526521439*^9, 3.950080535598452*^9}},
  ExpressionUUID->"2ed4b538-89d1-4d3e-a014-720b7a5e025c"],
 " is, via a simple calculation"
}], "Text",
 CellChangeTimes->{{3.9500806277646646`*^9, 3.950080794213394*^9}, {
  3.9500812572192173`*^9, 
  3.950081260526814*^9}},ExpressionUUID->"d9e715f7-eb7f-4611-a974-\
7d6ae3409bde"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   SubscriptBox["V", 
    RowBox[{"sqrt", ",", "B"}]], "=", " ", 
   RowBox[{
    RowBox[{"IdentityMatrix", "[", "2", "]"}], 
    TagBox[
     RowBox[{"(", 
      RowBox[{"b", " ", 
       RowBox[{"(", 
        RowBox[{"1", "+", 
         RowBox[{"Sqrt", "[", 
          RowBox[{"1", "-", 
           RowBox[{"b", "^", 
            RowBox[{"(", 
             RowBox[{"-", "2"}], ")"}]}]}], "]"}]}], ")"}]}], ")"}],
     Function[BoxForm`e$, 
      MatrixForm[BoxForm`e$]]]}]}], ";"}]], "Input",
 CellChangeTimes->{
  3.950080797196937*^9, 3.950081262370365*^9, {3.950081295998604*^9, 
   3.950081311091465*^9}, {3.950081355290956*^9, 3.950081372325177*^9}, {
   3.950083514531698*^9, 3.950083530230013*^9}, {3.950084012514861*^9, 
   3.950084014222103*^9}},
 CellLabel->"In[73]:=",ExpressionUUID->"c8539565-dd53-4847-85f0-7df48198df55"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"computation", " ", "of", 
  FormBox[
   SubscriptBox["V", "sqrt"],
   TraditionalForm], 
  RowBox[{"(", "A", ")"}]}]], "Subsection",
 CellChangeTimes->{{3.950080568046648*^9, 3.950080613556027*^9}, 
   3.950081405294363*^9, {3.950085367300497*^9, 
   3.9500853674537163`*^9}},ExpressionUUID->"71c52020-b400-4ab6-862b-\
9ed63941f2f0"],

Cell[TextData[{
 "The B block of the covariance matrix above has the structure ",
 Cell[BoxData[
  TagBox[
   RowBox[{"(", "\[NoBreak]", GridBox[{
      {"a", "0"},
      {"0", "a"}
     },
     GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
     GridBoxSpacings->{"Columns" -> {
         Offset[0.27999999999999997`], {
          Offset[0.7]}, 
         Offset[0.27999999999999997`]}, "Rows" -> {
         Offset[0.2], {
          Offset[0.4]}, 
         Offset[0.2]}}], "\[NoBreak]", ")"}],
   Function[BoxForm`e$, 
    MatrixForm[BoxForm`e$]]]],
  CellChangeTimes->{{3.909481172562539*^9, 3.909481177588779*^9}, 
    3.909481310168239*^9, 3.909484698000927*^9},ExpressionUUID->
  "9bbbe605-e00d-48b8-a1f2-0689b2783783"],
 ", so V.(i Omega) is ",
 Cell[BoxData[
  TagBox[
   RowBox[{"I", 
    RowBox[{"(", "\[NoBreak]", GridBox[{
       {"0", "a"},
       {
        RowBox[{"-", "a"}], "0"}
      },
      GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
      GridBoxSpacings->{"Columns" -> {
          Offset[0.27999999999999997`], {
           Offset[0.7]}, 
          Offset[0.27999999999999997`]}, "Rows" -> {
          Offset[0.2], {
           Offset[0.4]}, 
          Offset[0.2]}}], "\[NoBreak]", ")"}]}],
   Function[BoxForm`e$, 
    MatrixForm[BoxForm`e$]]]],
  CellChangeTimes->{{3.909481172562539*^9, 3.909481177588779*^9}, 
    3.909481310168239*^9, 3.909484698000927*^9},ExpressionUUID->
  "525edded-481a-4553-8b50-58fe32f6c659"],
 " and ",
 Cell[BoxData[
  FormBox[
   RowBox[{
    SubscriptBox["V", 
     RowBox[{"sqrt", " "}]], "(", "B", ")"}], TraditionalForm]],
  CellChangeTimes->{{3.950080526521439*^9, 3.950080535598452*^9}},
  ExpressionUUID->"98acb889-634b-4298-8309-7721623eb3cf"],
 " is, via a simple calculation"
}], "Text",
 CellChangeTimes->{{3.9500806277646646`*^9, 3.950080794213394*^9}, {
  3.9500812572192173`*^9, 3.950081260526814*^9}, {3.9500853693479548`*^9, 
  3.950085373478948*^9}},ExpressionUUID->"9df16169-8691-4898-a471-\
f562165274a8"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   SubscriptBox["V", 
    RowBox[{"sqrt", ",", "A"}]], "=", " ", 
   RowBox[{
    RowBox[{"IdentityMatrix", "[", "2", "]"}], 
    TagBox[
     RowBox[{"(", 
      RowBox[{"a", " ", 
       RowBox[{"(", 
        RowBox[{"1", "+", 
         RowBox[{"Sqrt", "[", 
          RowBox[{"1", "-", 
           RowBox[{"a", "^", 
            RowBox[{"(", 
             RowBox[{"-", "2"}], ")"}]}]}], "]"}]}], ")"}]}], ")"}],
     Function[BoxForm`e$, 
      MatrixForm[BoxForm`e$]]]}]}], ";"}]], "Input",
 CellChangeTimes->{
  3.950080797196937*^9, 3.950081262370365*^9, {3.950081295998604*^9, 
   3.950081311091465*^9}, {3.950081355290956*^9, 3.950081372325177*^9}, {
   3.950083514531698*^9, 3.950083530230013*^9}, {3.950084012514861*^9, 
   3.950084014222103*^9}, {3.950085374814398*^9, 3.9500853785790367`*^9}},
 CellLabel->
  "In[103]:=",ExpressionUUID->"6244440d-865f-4c9e-af3d-3b63c11b0b7f"]
}, Open  ]]
}, Closed]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{
     StyleBox["Computation",
      FontFamily->"Source Sans Pro"], 
     StyleBox[" ",
      FontFamily->"Source Sans Pro"], 
     StyleBox["of",
      FontFamily->"Source Sans Pro"], 
     StyleBox[" ",
      FontFamily->"Source Sans Pro"], 
     StyleBox[
      FormBox[
       RowBox[{"determinants", " ", "of", " ", 
        SubscriptBox["V", "sqrt"]}],
       TraditionalForm],
      FontFamily->"Source Sans Pro"], 
     StyleBox[
      RowBox[{"(", "AB", ")"}],
      FontFamily->"Source Sans Pro"], 
     StyleBox[" ",
      FontFamily->"Source Sans Pro"], 
     StyleBox["and",
      FontFamily->"Source Sans Pro"], 
     StyleBox[" ",
      FontFamily->"Source Sans Pro"], 
     StyleBox[
      FormBox[
       SubscriptBox["V", "sqrt"],
       TraditionalForm],
      FontFamily->"Source Sans Pro"], 
     StyleBox[
      RowBox[{"(", "B", ")"}],
      FontFamily->"Source Sans Pro"], 
     StyleBox["and",
      FontFamily->"Source Sans Pro"], 
     StyleBox[" ",
      FontFamily->"Source Sans Pro"], 
     StyleBox[
      FormBox[
       RowBox[{"(", 
        SubscriptBox["V", "sqrt"]}],
       TraditionalForm],
      FontFamily->"Source Sans Pro"], 
     SubscriptBox[
      RowBox[{"(", "AB", ")"}], "B"]}], "+", 
    StyleBox[" ",
     FontFamily->"Source Sans Pro"], 
    StyleBox[
     RowBox[{
      FormBox[
       SubscriptBox["V", "sqrt"],
       TraditionalForm], 
      RowBox[{"(", "B", ")"}]}],
     FontFamily->"Source Sans Pro"]}], 
   StyleBox[")",
    FontFamily->"Source Sans Pro"]}], 
  StyleBox["/",
   FontFamily->"Source Sans Pro"], 
  StyleBox["2",
   FontFamily->"Source Sans Pro"]}]], "Subtitle",
 InitializationCell->True,
 CellChangeTimes->{{3.950081389902512*^9, 3.950081479104411*^9}, {
  3.9500815456332397`*^9, 3.950081553799716*^9}, {3.950085650816135*^9, 
  3.950085652719461*^9}},ExpressionUUID->"fbed99e3-a225-4dc0-83db-\
81f506496d34"],

Cell[TextData[{
 "The determinant of ",
 Cell[BoxData[
  FormBox[
   RowBox[{
    RowBox[{
     SubscriptBox["V", 
      RowBox[{"sqrt", " "}]], "(", "AB", ")"}], " ", "is", " "}], 
   TraditionalForm]],ExpressionUUID->"cfd817b3-a02b-4861-afcf-377518ed92e6"],
 "directly computable as"
}], "Text",
 CellChangeTimes->{{3.9500800734102173`*^9, 3.9500800942858677`*^9}, {
  3.9500815729614353`*^9, 
  3.950081574275366*^9}},ExpressionUUID->"53b5813f-4223-438a-8948-\
38c19bdd158e"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   SubscriptBox["detV", 
    RowBox[{"sqrt", ",", "AB", " "}]], "=", 
   RowBox[{"Simplify", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"Det", "[", 
       RowBox[{"DiagonalMatrix", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"(", 
           RowBox[{"1", "+", 
            RowBox[{"Sqrt", "[", 
             RowBox[{"(", 
              RowBox[{"1", "-", 
               RowBox[{"#", "^", 
                RowBox[{"(", 
                 RowBox[{"-", "2"}], ")"}]}]}], ")"}], "]"}]}], ")"}], "&"}], 
         "@", 
         RowBox[{"Eigenvalues", "[", 
          RowBox[{"I", 
           RowBox[{"(", GridBox[{
              {"0", "a", "0", 
               RowBox[{" ", "c"}]},
              {
               RowBox[{"-", "a"}], "0", 
               RowBox[{" ", "c"}], "0"},
              {"0", 
               RowBox[{" ", "c"}], "0", "b"},
              {
               RowBox[{" ", "c"}], "0", 
               RowBox[{"-", "b"}], "0"}
             },
             
             GridBoxAlignment->{
              "Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
             GridBoxSpacings->{"Columns" -> {
                 Offset[0.27999999999999997`], {
                  Offset[0.7]}, 
                 Offset[0.27999999999999997`]}, "Rows" -> {
                 Offset[0.2], {
                  Offset[0.4]}, 
                 Offset[0.2]}}], ")"}]}], "]"}]}], "]"}], "]"}], 
      RowBox[{"Det", "[", 
       TagBox[
        RowBox[{"(", "\[NoBreak]", GridBox[{
           {"a", "0", "c", "0"},
           {"0", "a", "0", 
            RowBox[{"-", "c"}]},
           {"c", "0", "b", "0"},
           {"0", 
            RowBox[{"-", "c"}], "0", "b"}
          },
          GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
          
          GridBoxSpacings->{"Columns" -> {
              Offset[0.27999999999999997`], {
               Offset[0.7]}, 
              Offset[0.27999999999999997`]}, "Rows" -> {
              Offset[0.2], {
               Offset[0.4]}, 
              Offset[0.2]}}], "\[NoBreak]", ")"}],
        Function[BoxForm`e$, 
         MatrixForm[BoxForm`e$]]], "]"}]}], ",", 
     RowBox[{"Assumptions", "->", 
      RowBox[{
       RowBox[{"a", ">", "0"}], "&&", 
       RowBox[{"b", ">", "0"}], "&&", 
       RowBox[{"c", ">", "0"}]}]}]}], "]"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.950080141035984*^9, 3.950080279004344*^9}, {
  3.9500815953307333`*^9, 3.95008159610573*^9}, {3.95008458057932*^9, 
  3.950084588085785*^9}},
 CellLabel->"In[40]:=",ExpressionUUID->"f5eeaf5a-d4cd-4104-9574-de424c785530"],

Cell[TextData[{
 "The determinant of ",
 Cell[BoxData[
  FormBox[
   RowBox[{
    RowBox[{
     SubscriptBox["V", 
      RowBox[{"sqrt", " "}]], "(", "B", ")"}], " ", "is", " "}], 
   TraditionalForm]],ExpressionUUID->"5d99b524-a9bd-48a8-a14c-9b787ef3045d"],
 "directly computable as"
}], "Text",
 CellChangeTimes->{{3.950081585466827*^9, 
  3.950081587708201*^9}},ExpressionUUID->"154e98ee-b456-4139-b824-\
c6b41052600d"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  SubscriptBox["detV", 
   RowBox[{"sqrt", ",", "B", " "}]], "=", 
  RowBox[{
   RowBox[{"b", "^", "2"}], " ", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{"(", 
      RowBox[{"1", "+", 
       RowBox[{"Sqrt", "[", 
        RowBox[{"1", "-", 
         RowBox[{"b", "^", 
          RowBox[{"(", 
           RowBox[{"-", "2"}], ")"}]}]}], "]"}]}], ")"}], ")"}], "^", 
    "2"}]}]}]], "Input",
 CellChangeTimes->{{3.950081598892498*^9, 3.95008159922694*^9}, {
  3.950081655015329*^9, 3.9500816680829287`*^9}, {3.950084003040056*^9, 
  3.95008400498672*^9}},
 CellLabel->"In[90]:=",ExpressionUUID->"0c8c0b61-c644-438e-97c1-59198c5b8348"],

Cell[BoxData[
 RowBox[{
  SuperscriptBox[
   RowBox[{"(", 
    RowBox[{"1", "+", 
     SqrtBox[
      RowBox[{"1", "-", 
       FractionBox["1", 
        SuperscriptBox["b", "2"]]}]]}], ")"}], "2"], " ", 
  SuperscriptBox["b", "2"]}]], "Output",
 CellChangeTimes->{3.950084005432482*^9, 3.9500845090682383`*^9},
 CellLabel->"Out[90]=",ExpressionUUID->"3e36a911-62d9-4fae-8eac-ac4ec9b28f1b"]
}, Open  ]],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{
    StyleBox["(",
     FontFamily->"Source Sans Pro"], 
    StyleBox[" ",
     FontFamily->"Source Sans Pro"], 
    RowBox[{
     RowBox[{
      StyleBox[
       FormBox[
        SubscriptBox["V", "sqrt"],
        TraditionalForm],
       FontFamily->"Source Sans Pro"], 
      SubscriptBox[
       RowBox[{"(", "AB", ")"}], "B"]}], "+", 
     StyleBox[" ",
      FontFamily->"Source Sans Pro"], 
     StyleBox[
      RowBox[{
       FormBox[
        SubscriptBox["V", "sqrt"],
        TraditionalForm], 
       RowBox[{"(", "B", ")"}]}],
      FontFamily->"Source Sans Pro"]}], 
    StyleBox[")",
     FontFamily->"Source Sans Pro"]}], 
   StyleBox["/",
    FontFamily->"Source Sans Pro"], 
   StyleBox["2",
    FontFamily->"Source Sans Pro"]}], 
  StyleBox[" ",
   FontFamily->"Source Sans Pro"], 
  StyleBox["is",
   FontFamily->"Source Sans Pro"]}]], "Text",
 CellChangeTimes->{{3.950081989759842*^9, 3.950081999664391*^9}, {
   3.9500822526542187`*^9, 3.950082267700205*^9}, 3.950083449789364*^9, {
   3.950083546852602*^9, 
   3.950083548814783*^9}},ExpressionUUID->"faed9196-541a-4f47-8af1-\
8d27a1ca1ebf"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"aveAB", "=", 
  RowBox[{
   RowBox[{"FullSimplify", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"FullSimplify", "[", 
          RowBox[{
           RowBox[{
            RowBox[{"Table", "[", 
             RowBox[{
              RowBox[{
               SubscriptBox["V", 
                RowBox[{"sqrt", ",", "AB"}]], "[", 
               RowBox[{"[", 
                RowBox[{"i", ",", "j"}], "]"}], "]"}], ",", 
              RowBox[{"{", 
               RowBox[{"i", ",", "3", ",", "4"}], "}"}], ",", 
              RowBox[{"{", 
               RowBox[{"j", ",", "3", ",", "4"}], "}"}]}], "]"}], "/.", 
            RowBox[{"{", 
             RowBox[{
              RowBox[{"a", "->", 
               RowBox[{"1", "+", 
                RowBox[{"2", "Ns"}]}]}], ",", 
              RowBox[{"b", "->", 
               RowBox[{"1", "+", 
                RowBox[{"2", " ", "lam", " ", "Ns"}]}]}], ",", " ", 
              RowBox[{"c", "->", 
               RowBox[{"2", " ", 
                SqrtBox["lam"], " ", 
                SqrtBox[
                 RowBox[{"Ns", " ", 
                  RowBox[{"(", 
                   RowBox[{"1", "+", "Ns"}], ")"}]}]]}]}]}], "}"}]}], ",", 
           RowBox[{"Assumptions", "->", 
            RowBox[{
             RowBox[{"Ns", ">", "0"}], "&&", 
             RowBox[{"1", ">", "lam", ">", "0"}]}]}]}], "]"}], ")"}], "//", 
        "Simplify"}], ")"}], "+", 
      RowBox[{"(", 
       RowBox[{
        SubscriptBox["V", 
         RowBox[{"sqrt", ",", "B"}]], "/.", 
        RowBox[{"{", 
         RowBox[{"b", "->", 
          RowBox[{"1", "+", 
           RowBox[{"2", " ", "lam", " ", "Ns"}]}]}], "}"}]}], ")"}]}], ",", 
     RowBox[{"Assumptions", "->", 
      RowBox[{
       RowBox[{"Ns", ">", "0"}], "&&", 
       RowBox[{"1", ">", "lam", ">", "0"}]}]}]}], "]"}], "/", 
   "2"}]}]], "Input",
 CellChangeTimes->{{3.9500833677063503`*^9, 3.950083425996317*^9}, {
  3.950083459320685*^9, 3.95008346838878*^9}, {3.950083552962742*^9, 
  3.950083555023024*^9}, {3.950083587048614*^9, 3.950083588679957*^9}, {
  3.950083665095255*^9, 3.9500838142192373`*^9}, {3.950084137775073*^9, 
  3.950084189410212*^9}, {3.950085068391397*^9, 3.9500850700238047`*^9}},
 CellLabel->
  "In[101]:=",ExpressionUUID->"c116be36-3bac-4e06-b48f-5814e428c4ba"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{
     RowBox[{"1", "+", 
      SqrtBox[
       RowBox[{"lam", " ", "Ns", " ", 
        RowBox[{"(", 
         RowBox[{"1", "+", 
          RowBox[{"lam", " ", "Ns"}]}], ")"}]}]], "+", 
      RowBox[{"lam", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"2", " ", "Ns"}], "+", 
         SqrtBox[
          FractionBox[
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1"}], "+", "lam"}], ")"}], " ", 
            SuperscriptBox["Ns", "3"]}], 
           RowBox[{
            RowBox[{"-", "1"}], "+", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], "+", "lam"}], ")"}], " ", "Ns"}]}]]]}], 
        ")"}]}]}], ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", 
     RowBox[{"1", "+", 
      SqrtBox[
       RowBox[{"lam", " ", "Ns", " ", 
        RowBox[{"(", 
         RowBox[{"1", "+", 
          RowBox[{"lam", " ", "Ns"}]}], ")"}]}]], "+", 
      RowBox[{"lam", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"2", " ", "Ns"}], "+", 
         SqrtBox[
          FractionBox[
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1"}], "+", "lam"}], ")"}], " ", 
            SuperscriptBox["Ns", "3"]}], 
           RowBox[{
            RowBox[{"-", "1"}], "+", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], "+", "lam"}], ")"}], " ", "Ns"}]}]]]}], 
        ")"}]}]}]}], "}"}]}], "}"}]], "Output",
 CellChangeTimes->{
  3.950083757886855*^9, {3.9500837880519953`*^9, 3.950083814467424*^9}, 
   3.950084017519319*^9, 3.9500840484375267`*^9, {3.950084132879352*^9, 
   3.9500841815983973`*^9}, 3.9500842170193577`*^9, 3.9500850711323223`*^9},
 CellLabel->
  "Out[101]=",ExpressionUUID->"f033637d-daf2-489a-8180-e590408dbb61"]
}, Open  ]],

Cell[TextData[{
 "thus, its determinant is equal to (",
 Cell[BoxData[
  RowBox[{"(", 
   RowBox[{"1", "+", 
    SqrtBox[
     RowBox[{"lam", " ", "Ns", " ", 
      RowBox[{"(", 
       RowBox[{"1", "+", 
        RowBox[{"lam", " ", "Ns"}]}], ")"}]}]], "+", 
    RowBox[{"lam", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"2", " ", "Ns"}], "+", 
       SqrtBox[
        FractionBox[
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "lam"}], ")"}], " ", 
          SuperscriptBox["Ns", "3"]}], 
         RowBox[{
          RowBox[{"-", "1"}], "+", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", "lam"}], ")"}], " ", "Ns"}]}]]]}], 
      ")"}]}]}], ")"}]],
  CellChangeTimes->{
   3.950083757886855*^9, {3.9500837880519953`*^9, 3.950083814467424*^9}, 
    3.950084017519319*^9, 3.9500840484375267`*^9, {3.950084132879352*^9, 
    3.9500841815983973`*^9}, 3.9500842170193577`*^9},ExpressionUUID->
  "b307a84c-c07f-42e8-9e1a-61f7c1be5959"],
 ")^2"
}], "Text",
 CellChangeTimes->{{3.950083606413226*^9, 3.950083609787856*^9}, {
  3.950084772453342*^9, 3.950084794812235*^9}, {3.950091907931533*^9, 
  3.95009190824436*^9}},ExpressionUUID->"939a7906-b997-4e29-a641-\
4a890b12afd5"]
}, Closed]],

Cell[CellGroupData[{

Cell[BoxData[
 StyleBox[
  RowBox[{"Computation", 
   FormBox[
    RowBox[{" ", 
     RowBox[{"of", " ", 
      RowBox[{
       SubscriptBox["H", 
        RowBox[{"1", "/", "2"}]], "(", 
       RowBox[{"A", "|", "B"}], ")"}]}]}],
    TraditionalForm], " ", "and", " ", 
   FormBox[
    RowBox[{" ", 
     RowBox[{"of", " ", 
      RowBox[{
       SubscriptBox["H", 
        RowBox[{"1", "/", "2"}]], "(", 
       RowBox[{"A", "|", "E"}], ")"}]}]}],
    TraditionalForm], " "}],
  FontFamily->"Source Sans Pro"]], "Subtitle",
 CellChangeTimes->{{3.950084312829178*^9, 3.9500843547711563`*^9}, {
  3.950084635234042*^9, 3.950084640584393*^9}, {3.950085268955484*^9, 
  3.950085279051749*^9}},ExpressionUUID->"e7831684-7c0a-4276-9166-\
149d3f32515a"],

Cell["We have", "Text",
 CellChangeTimes->{{3.950084356405999*^9, 
  3.950084360551303*^9}},ExpressionUUID->"515a812b-400d-4e14-938b-\
71f37f9f88f6"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"numAB", "=", 
  RowBox[{"FullSimplify", "[", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{"Sqrt", "[", 
       SubscriptBox["detV", 
        RowBox[{"sqrt", ",", "AB", " "}]], "]"}], 
      RowBox[{"Sqrt", "[", 
       SubscriptBox["detV", 
        RowBox[{"sqrt", ",", "B", " "}]], "]"}]}], "/.", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"a", "->", 
        RowBox[{"1", "+", 
         RowBox[{"2", "Ns"}]}]}], ",", 
       RowBox[{"b", "->", 
        RowBox[{"1", "+", 
         RowBox[{"2", " ", "lam", " ", "Ns"}]}]}], ",", " ", 
       RowBox[{"c", "->", 
        RowBox[{"2", " ", 
         SqrtBox["lam"], " ", 
         SqrtBox[
          RowBox[{"Ns", " ", 
           RowBox[{"(", 
            RowBox[{"1", "+", "Ns"}], ")"}]}]]}]}]}], "}"}]}], ",", 
    RowBox[{"Assumptions", "->", 
     RowBox[{
      RowBox[{"Ns", ">", "0"}], "&&", 
      RowBox[{"1", ">", "lam", ">", "0"}]}]}]}], "]"}]}]], "Input",
 CellChangeTimes->{{3.950084679218843*^9, 3.9500847214925737`*^9}},
 CellLabel->"In[97]:=",ExpressionUUID->"9e4ba64e-e68c-405a-9096-a63fda0b046f"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(", 
   RowBox[{"1", "-", 
    RowBox[{"2", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "1"}], "+", "lam"}], ")"}], " ", "Ns"}], "+", 
    RowBox[{"2", " ", 
     SqrtBox[
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "lam"}], ")"}], " ", "Ns", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "lam"}], ")"}], " ", "Ns"}]}], 
        ")"}]}]]}]}], ")"}], " ", 
  RowBox[{"(", 
   RowBox[{"1", "+", 
    RowBox[{"2", " ", "lam", " ", "Ns"}], "+", 
    RowBox[{"2", " ", 
     SqrtBox[
      RowBox[{"lam", " ", "Ns", " ", 
       RowBox[{"(", 
        RowBox[{"1", "+", 
         RowBox[{"lam", " ", "Ns"}]}], ")"}]}]]}]}], ")"}]}]], "Output",
 CellChangeTimes->{{3.950084681551458*^9, 3.9500847259559813`*^9}},
 CellLabel->"Out[97]=",ExpressionUUID->"cb83c1d2-31c2-4922-b016-f475d7f2c714"]
}, Open  ]],

Cell[TextData[{
 "and",
 Cell[BoxData[
  FormBox[
   RowBox[{" ", 
    RowBox[{
     SubscriptBox["H", 
      RowBox[{"1", "/", "2"}]], "(", 
     RowBox[{"A", "|", "B"}], ")"}]}], TraditionalForm]],
  CellChangeTimes->{{3.950084312829178*^9, 3.9500843547711563`*^9}, {
   3.950084635234042*^9, 3.950084640584393*^9}},ExpressionUUID->
  "f5b76814-97be-43a9-b10a-ab4a43dffee2"],
 " is equal to ",
 Cell[BoxData[
  FormBox[
   RowBox[{
    SubscriptBox["Log", "2"], 
    FractionBox[
     RowBox[{
      RowBox[{"(", 
       RowBox[{"1", "-", 
        RowBox[{"2", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", "lam"}], ")"}], " ", "Ns"}], "+", 
        RowBox[{"2", " ", 
         SqrtBox[
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", "lam"}], ")"}], " ", "Ns", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "1"}], "+", "lam"}], ")"}], " ", "Ns"}]}], 
            ")"}]}]]}]}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"1", "+", 
        RowBox[{"2", " ", "lam", " ", "Ns"}], "+", 
        RowBox[{"2", " ", 
         SqrtBox[
          RowBox[{"lam", " ", "Ns", " ", 
           RowBox[{"(", 
            RowBox[{"1", "+", 
             RowBox[{"lam", " ", "Ns"}]}], ")"}]}]]}]}], ")"}]}], 
     RowBox[{" ", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"1", "+", 
         SqrtBox[
          RowBox[{"lam", " ", "Ns", " ", 
           RowBox[{"(", 
            RowBox[{"1", "+", 
             RowBox[{"lam", " ", "Ns"}]}], ")"}]}]], "+", 
         RowBox[{"lam", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"2", " ", "Ns"}], "+", 
            SqrtBox[
             FractionBox[
              RowBox[{
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "1"}], "+", "lam"}], ")"}], " ", 
               SuperscriptBox["Ns", "3"]}], 
              RowBox[{
               RowBox[{"-", "1"}], "+", 
               RowBox[{
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "1"}], "+", "lam"}], ")"}], " ", "Ns"}]}]]]}], 
           ")"}]}]}], ")"}], "^", "2"}]}]]}], TraditionalForm]],
  ExpressionUUID->"1fd8d31f-32cf-4704-be2e-e90034755ac0"],
 ", ",
 Cell[BoxData[
  StyleBox[
   RowBox[{
    FormBox[
     RowBox[{" ", 
      RowBox[{"while", " ", 
       RowBox[{
        SubscriptBox["H", 
         RowBox[{"1", "/", "2"}]], "(", 
        RowBox[{"A", "|", "E"}], ")"}]}]}],
     TraditionalForm], " "}],
   FontFamily->"Source Sans Pro"]],
  CellChangeTimes->{{3.950084312829178*^9, 3.9500843547711563`*^9}, {
   3.950084635234042*^9, 3.950084640584393*^9}},ExpressionUUID->
  "17d0f59f-0ee2-4fcf-b746-72840ce2d806"],
 "is obtained by the exchange lam->1-lam as it can be observed by looking at \
the covariance matrix"
}], "Text",
 CellChangeTimes->{{3.95008471415768*^9, 3.950084714561253*^9}, 
   3.950084818245797*^9, {3.9500848756801558`*^9, 3.9500850213783712`*^9}, {
   3.950085074456843*^9, 3.9500850766924*^9}, {3.95008511251126*^9, 
   3.950085144068359*^9}},ExpressionUUID->"2fed5119-318c-4e7c-8eec-\
c11c049b243d"],

Cell["The limit is", "Text",
 CellChangeTimes->{{3.950095946708231*^9, 
  3.950095951549488*^9}},ExpressionUUID->"47cc0e6f-8dc7-470a-b456-\
faff1f2cc54c"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Limit", "[", 
  RowBox[{
   RowBox[{"Log", "[", 
    RowBox[{
     FractionBox[
      RowBox[{
       RowBox[{"(", 
        RowBox[{"1", "-", 
         RowBox[{"2", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "lam"}], ")"}], " ", "Ns"}], "+", 
         RowBox[{"2", " ", 
          SqrtBox[
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1"}], "+", "lam"}], ")"}], " ", "Ns", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1"}], "+", 
              RowBox[{
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "1"}], "+", "lam"}], ")"}], " ", "Ns"}]}], 
             ")"}]}]]}]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"1", "+", 
         RowBox[{"2", " ", "lam", " ", "Ns"}], "+", 
         RowBox[{"2", " ", 
          SqrtBox[
           RowBox[{"lam", " ", "Ns", " ", 
            RowBox[{"(", 
             RowBox[{"1", "+", 
              RowBox[{"lam", " ", "Ns"}]}], ")"}]}]]}]}], ")"}]}], 
      RowBox[{" ", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"1", "+", 
          SqrtBox[
           RowBox[{"lam", " ", "Ns", " ", 
            RowBox[{"(", 
             RowBox[{"1", "+", 
              RowBox[{"lam", " ", "Ns"}]}], ")"}]}]], "+", 
          RowBox[{"lam", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"2", " ", "Ns"}], "+", 
             SqrtBox[
              FractionBox[
               RowBox[{
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "1"}], "+", "lam"}], ")"}], " ", 
                SuperscriptBox["Ns", "3"]}], 
               RowBox[{
                RowBox[{"-", "1"}], "+", 
                RowBox[{
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "1"}], "+", "lam"}], ")"}], " ", "Ns"}]}]]]}],
             ")"}]}]}], ")"}], "^", "2"}]}]], ",", "2"}], "]"}], ",", 
   RowBox[{"Ns", "->", "Infinity"}], ",", 
   RowBox[{"Assumptions", "->", 
    RowBox[{"1", ">", "lam", ">", "0"}]}]}], "]"}]], "Input",
 CellChangeTimes->{{3.909482401416494*^9, 3.9094824128789263`*^9}, {
   3.9500804369318247`*^9, 3.950080439012904*^9}, 3.9500819800637712`*^9, {
   3.9500959538567533`*^9, 3.950096122434434*^9}},
 CellLabel->"In[54]:=",ExpressionUUID->"de503fba-5c62-4344-82d0-5a00bb653ee1"],

Cell[BoxData[
 FractionBox[
  RowBox[{"Log", "[", "2", "]"}], 
  RowBox[{"Log", "[", 
   RowBox[{
    RowBox[{"-", "1"}], "+", 
    FractionBox["1", "lam"]}], "]"}]]], "Output",
 CellChangeTimes->{{3.950096106050899*^9, 3.950096123623446*^9}},
 CellLabel->"Out[54]=",ExpressionUUID->"cabc4bc1-6b2f-4c72-a414-a3a0ca4e2627"]
}, Open  ]]
}, Closed]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{
     StyleBox["Computation",
      FontFamily->"Source Sans Pro"], 
     StyleBox[" ",
      FontFamily->"Source Sans Pro"], 
     StyleBox["of",
      FontFamily->"Source Sans Pro"], 
     StyleBox[" ",
      FontFamily->"Source Sans Pro"], 
     StyleBox[
      FormBox[
       RowBox[{"determinants", " ", "of", " "}],
       TraditionalForm],
      FontFamily->"Source Sans Pro"], 
     StyleBox[
      FormBox[
       SubscriptBox["V", "sqrt"],
       TraditionalForm],
      FontFamily->"Source Sans Pro"], 
     StyleBox[
      RowBox[{"(", "A", ")"}],
      FontFamily->"Source Sans Pro"], 
     StyleBox["and",
      FontFamily->"Source Sans Pro"], 
     StyleBox[" ",
      FontFamily->"Source Sans Pro"], 
     StyleBox[
      FormBox[
       RowBox[{"(", 
        SubscriptBox["V", "sqrt"]}],
       TraditionalForm],
      FontFamily->"Source Sans Pro"], 
     SubscriptBox[
      RowBox[{"(", "AB", ")"}], "A"]}], "+", 
    StyleBox[" ",
     FontFamily->"Source Sans Pro"], 
    StyleBox[
     RowBox[{
      FormBox[
       SubscriptBox["V", "sqrt"],
       TraditionalForm], 
      RowBox[{"(", "A", ")"}]}],
     FontFamily->"Source Sans Pro"]}], 
   StyleBox[")",
    FontFamily->"Source Sans Pro"]}], 
  StyleBox["/",
   FontFamily->"Source Sans Pro"], 
  StyleBox["2",
   FontFamily->"Source Sans Pro"]}]], "Subtitle",
 InitializationCell->True,
 CellChangeTimes->{{3.950081389902512*^9, 3.950081479104411*^9}, {
  3.9500815456332397`*^9, 3.950081553799716*^9}, {3.950085462366025*^9, 
  3.9500854711483927`*^9}, {3.950085643638501*^9, 
  3.950085646988954*^9}},ExpressionUUID->"e68a3714-0332-4d87-98fb-\
a57e3d13bbca"],

Cell[TextData[{
 "The determinant of ",
 Cell[BoxData[
  FormBox[
   RowBox[{
    RowBox[{
     SubscriptBox["V", 
      RowBox[{"sqrt", " "}]], "(", "AB", ")"}], " ", "is", " "}], 
   TraditionalForm]],ExpressionUUID->"cde121f4-88a5-4039-8dff-2f8ac23c6914"],
 "directly computable as"
}], "Text",
 CellChangeTimes->{{3.9500800734102173`*^9, 3.9500800942858677`*^9}, {
  3.9500815729614353`*^9, 
  3.950081574275366*^9}},ExpressionUUID->"a423e7ac-41d8-411f-9575-\
a25cca4640e7"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   SubscriptBox["detV", 
    RowBox[{"sqrt", ",", "AB", " "}]], "=", 
   RowBox[{"Simplify", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"Det", "[", 
       RowBox[{"DiagonalMatrix", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"(", 
           RowBox[{"1", "+", 
            RowBox[{"Sqrt", "[", 
             RowBox[{"(", 
              RowBox[{"1", "-", 
               RowBox[{"#", "^", 
                RowBox[{"(", 
                 RowBox[{"-", "2"}], ")"}]}]}], ")"}], "]"}]}], ")"}], "&"}], 
         "@", 
         RowBox[{"Eigenvalues", "[", 
          RowBox[{"I", 
           RowBox[{"(", GridBox[{
              {"0", "a", "0", 
               RowBox[{" ", "c"}]},
              {
               RowBox[{"-", "a"}], "0", 
               RowBox[{" ", "c"}], "0"},
              {"0", 
               RowBox[{" ", "c"}], "0", "b"},
              {
               RowBox[{" ", "c"}], "0", 
               RowBox[{"-", "b"}], "0"}
             },
             
             GridBoxAlignment->{
              "Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
             GridBoxSpacings->{"Columns" -> {
                 Offset[0.27999999999999997`], {
                  Offset[0.7]}, 
                 Offset[0.27999999999999997`]}, "Rows" -> {
                 Offset[0.2], {
                  Offset[0.4]}, 
                 Offset[0.2]}}], ")"}]}], "]"}]}], "]"}], "]"}], 
      RowBox[{"Det", "[", 
       TagBox[
        RowBox[{"(", "\[NoBreak]", GridBox[{
           {"a", "0", "c", "0"},
           {"0", "a", "0", 
            RowBox[{"-", "c"}]},
           {"c", "0", "b", "0"},
           {"0", 
            RowBox[{"-", "c"}], "0", "b"}
          },
          GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
          
          GridBoxSpacings->{"Columns" -> {
              Offset[0.27999999999999997`], {
               Offset[0.7]}, 
              Offset[0.27999999999999997`]}, "Rows" -> {
              Offset[0.2], {
               Offset[0.4]}, 
              Offset[0.2]}}], "\[NoBreak]", ")"}],
        Function[BoxForm`e$, 
         MatrixForm[BoxForm`e$]]], "]"}]}], ",", 
     RowBox[{"Assumptions", "->", 
      RowBox[{
       RowBox[{"a", ">", "0"}], "&&", 
       RowBox[{"b", ">", "0"}], "&&", 
       RowBox[{"c", ">", "0"}]}]}]}], "]"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.950080141035984*^9, 3.950080279004344*^9}, {
  3.9500815953307333`*^9, 3.95008159610573*^9}, {3.95008458057932*^9, 
  3.950084588085785*^9}},
 CellLabel->"In[92]:=",ExpressionUUID->"15496e86-65b8-452c-b647-97479764bb80"],

Cell[TextData[{
 "The determinant of ",
 Cell[BoxData[
  FormBox[
   RowBox[{
    RowBox[{
     SubscriptBox["V", 
      RowBox[{"sqrt", " "}]], "(", "A", ")"}], " ", "is", " "}], 
   TraditionalForm]],ExpressionUUID->"9dbba189-81eb-45b4-9c3a-8a86d2d02f0b"],
 "directly computable as"
}], "Text",
 CellChangeTimes->{{3.950081585466827*^9, 3.950081587708201*^9}, {
  3.950085481590713*^9, 
  3.950085481717655*^9}},ExpressionUUID->"61b45098-5a8d-4938-8899-\
a152afb21a2a"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  SubscriptBox["detV", 
   RowBox[{"sqrt", ",", "A", " "}]], "=", 
  RowBox[{
   RowBox[{"a", "^", "2"}], " ", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{"(", 
      RowBox[{"1", "+", 
       RowBox[{"Sqrt", "[", 
        RowBox[{"1", "-", 
         RowBox[{"a", "^", 
          RowBox[{"(", 
           RowBox[{"-", "2"}], ")"}]}]}], "]"}]}], ")"}], ")"}], "^", 
    "2"}]}]}]], "Input",
 CellChangeTimes->{{3.950081598892498*^9, 3.95008159922694*^9}, {
  3.950081655015329*^9, 3.9500816680829287`*^9}, {3.950084003040056*^9, 
  3.95008400498672*^9}, {3.950085483331009*^9, 3.950085489192337*^9}},
 CellLabel->
  "In[104]:=",ExpressionUUID->"a7c39dfd-7fb1-4617-9b44-94a8c803fd7c"],

Cell[BoxData[
 RowBox[{
  SuperscriptBox[
   RowBox[{"(", 
    RowBox[{"1", "+", 
     SqrtBox[
      RowBox[{"1", "-", 
       FractionBox["1", 
        SuperscriptBox["a", "2"]]}]]}], ")"}], "2"], " ", 
  SuperscriptBox["a", "2"]}]], "Output",
 CellChangeTimes->{3.950084005432482*^9, 3.9500845090682383`*^9, 
  3.950085525229787*^9},
 CellLabel->
  "Out[104]=",ExpressionUUID->"ce994038-81b9-4fc3-9d57-b3724572551a"]
}, Open  ]],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{
    StyleBox["(",
     FontFamily->"Source Sans Pro"], 
    StyleBox[" ",
     FontFamily->"Source Sans Pro"], 
    RowBox[{
     RowBox[{
      StyleBox[
       FormBox[
        SubscriptBox["V", "sqrt"],
        TraditionalForm],
       FontFamily->"Source Sans Pro"], 
      SubscriptBox[
       RowBox[{"(", "AB", ")"}], "A"]}], "+", 
     StyleBox[" ",
      FontFamily->"Source Sans Pro"], 
     StyleBox[
      RowBox[{
       FormBox[
        SubscriptBox["V", "sqrt"],
        TraditionalForm], 
       RowBox[{"(", "A", ")"}]}],
      FontFamily->"Source Sans Pro"]}], 
    StyleBox[")",
     FontFamily->"Source Sans Pro"]}], 
   StyleBox["/",
    FontFamily->"Source Sans Pro"], 
   StyleBox["2",
    FontFamily->"Source Sans Pro"]}], 
  StyleBox[" ",
   FontFamily->"Source Sans Pro"], 
  StyleBox["is",
   FontFamily->"Source Sans Pro"]}]], "Text",
 CellChangeTimes->{{3.950081989759842*^9, 3.950081999664391*^9}, {
   3.9500822526542187`*^9, 3.950082267700205*^9}, 3.950083449789364*^9, {
   3.950083546852602*^9, 3.950083548814783*^9}, {3.950085493296389*^9, 
   3.950085495164646*^9}},ExpressionUUID->"9cd94d6d-ecec-482b-8e99-\
d4eb8d6a7073"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"aveAB", "=", 
  RowBox[{"FullSimplify", "[", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{"FullSimplify", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{"FullSimplify", "[", 
             RowBox[{
              RowBox[{
               RowBox[{"Table", "[", 
                RowBox[{
                 RowBox[{
                  SubscriptBox["V", 
                   RowBox[{"sqrt", ",", "AB"}]], "[", 
                  RowBox[{"[", 
                   RowBox[{"i", ",", "j"}], "]"}], "]"}], ",", 
                 RowBox[{"{", 
                  RowBox[{"i", ",", "1", ",", "2"}], "}"}], ",", 
                 RowBox[{"{", 
                  RowBox[{"j", ",", "1", ",", "2"}], "}"}]}], "]"}], "/.", 
               RowBox[{"{", 
                RowBox[{
                 RowBox[{"a", "->", 
                  RowBox[{"1", "+", 
                   RowBox[{"2", "Ns"}]}]}], ",", 
                 RowBox[{"b", "->", 
                  RowBox[{"1", "+", 
                   RowBox[{"2", " ", "lam", " ", "Ns"}]}]}], ",", " ", 
                 RowBox[{"c", "->", 
                  RowBox[{"2", " ", 
                   SqrtBox["lam"], " ", 
                   SqrtBox[
                    RowBox[{"Ns", " ", 
                    RowBox[{"(", 
                    RowBox[{"1", "+", "Ns"}], ")"}]}]]}]}]}], "}"}]}], ",", 
              RowBox[{"Assumptions", "->", 
               RowBox[{
                RowBox[{"Ns", ">", "0"}], "&&", 
                RowBox[{"1", ">", "lam", ">", "0"}]}]}]}], "]"}], ")"}], "//",
            "Simplify"}], ")"}], "+", 
         RowBox[{"(", 
          RowBox[{
           SubscriptBox["V", 
            RowBox[{"sqrt", ",", "A"}]], "/.", 
           RowBox[{"{", 
            RowBox[{"a", "->", 
             RowBox[{"1", "+", 
              RowBox[{"2", " ", "Ns"}]}]}], "}"}]}], ")"}]}], ",", 
        RowBox[{"Assumptions", "->", 
         RowBox[{
          RowBox[{"Ns", ">", "0"}], "&&", 
          RowBox[{"1", ">", "lam", ">", "0"}]}]}]}], "]"}], "/", "2"}], "//", 
     "Expand"}], ",", 
    RowBox[{"Assumptions", "->", 
     RowBox[{
      RowBox[{"Ns", ">", "0"}], "&&", 
      RowBox[{"1", ">", "lam", ">", "0"}]}]}]}], "]"}]}]], "Input",
 CellChangeTimes->{{3.9500833677063503`*^9, 3.950083425996317*^9}, {
  3.950083459320685*^9, 3.95008346838878*^9}, {3.950083552962742*^9, 
  3.950083555023024*^9}, {3.950083587048614*^9, 3.950083588679957*^9}, {
  3.950083665095255*^9, 3.9500838142192373`*^9}, {3.950084137775073*^9, 
  3.950084189410212*^9}, {3.950085068391397*^9, 3.9500850700238047`*^9}, {
  3.950085498744322*^9, 3.95008550850704*^9}, {3.95008555003372*^9, 
  3.9500855527458477`*^9}, {3.950085828458687*^9, 3.9500858339737577`*^9}, {
  3.9500859665688877`*^9, 3.9500859774827557`*^9}, {3.950086329583353*^9, 
  3.9500863618310747`*^9}, {3.9500864426916313`*^9, 3.950086474885532*^9}},
 CellLabel->
  "In[115]:=",ExpressionUUID->"a5644f75-61ad-484b-9ec8-f538b0213677"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{
     RowBox[{
      FractionBox["1", 
       RowBox[{"2", "+", 
        RowBox[{"2", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", "lam"}], ")"}], " ", "Ns", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "3"}], "+", 
           RowBox[{"2", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1"}], "+", "lam"}], ")"}], " ", "Ns"}]}], 
          ")"}]}]}]], 
      RowBox[{"(", 
       RowBox[{"2", "+", 
        RowBox[{"4", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "4"}], "+", "lam"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", "lam"}], ")"}], " ", 
         SuperscriptBox["Ns", "2"]}], "+", 
        RowBox[{"8", " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "lam"}], ")"}], "2"], " ", 
         SuperscriptBox["Ns", "3"]}], "+", 
        RowBox[{"2", " ", 
         SqrtBox[
          RowBox[{"Ns", " ", 
           RowBox[{"(", 
            RowBox[{"1", "+", "Ns"}], ")"}]}]]}], "+", 
        RowBox[{"4", " ", 
         SqrtBox[
          RowBox[{
           SuperscriptBox["Ns", "5"], " ", 
           RowBox[{"(", 
            RowBox[{"1", "+", "Ns"}], ")"}]}]]}], "+", 
        SqrtBox[
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "lam"}], ")"}], " ", "Ns", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], "+", "lam"}], ")"}], " ", "Ns"}]}], 
           ")"}]}]], "+", 
        RowBox[{"3", " ", 
         SqrtBox[
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", "lam"}], ")"}], " ", 
           SuperscriptBox["Ns", "3"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "1"}], "+", "lam"}], ")"}], " ", "Ns"}]}], 
            ")"}]}]]}], "+", 
        RowBox[{"2", " ", 
         SqrtBox[
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", "lam"}], ")"}], " ", 
           SuperscriptBox["Ns", "5"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "1"}], "+", "lam"}], ")"}], " ", "Ns"}]}], 
            ")"}]}]]}], "+", 
        SqrtBox[
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "lam"}], ")"}], " ", "Ns", " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "1"}], "+", "lam"}], ")"}], " ", "Ns"}]}], ")"}],
            "3"]}]], "+", 
        RowBox[{"2", " ", 
         SqrtBox[
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", "lam"}], ")"}], " ", 
           SuperscriptBox["Ns", "3"], " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1"}], "+", 
              RowBox[{
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "1"}], "+", "lam"}], ")"}], " ", "Ns"}]}], 
             ")"}], "3"]}]]}], "+", 
        RowBox[{"lam", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"-", "8"}], " ", 
            SqrtBox[
             RowBox[{
              SuperscriptBox["Ns", "5"], " ", 
              RowBox[{"(", 
               RowBox[{"1", "+", "Ns"}], ")"}]}]]}], "+", 
           RowBox[{"4", " ", "lam", " ", 
            SqrtBox[
             RowBox[{
              SuperscriptBox["Ns", "5"], " ", 
              RowBox[{"(", 
               RowBox[{"1", "+", "Ns"}], ")"}]}]]}], "-", 
           RowBox[{"3", " ", 
            SqrtBox[
             RowBox[{
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "1"}], "+", "lam"}], ")"}], " ", 
              SuperscriptBox["Ns", "3"], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "1"}], "+", 
                RowBox[{
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "1"}], "+", "lam"}], ")"}], " ", "Ns"}]}], 
               ")"}]}]]}], "-", 
           RowBox[{"2", " ", 
            SqrtBox[
             RowBox[{
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "1"}], "+", "lam"}], ")"}], " ", 
              SuperscriptBox["Ns", "5"], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "1"}], "+", 
                RowBox[{
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "1"}], "+", "lam"}], ")"}], " ", "Ns"}]}], 
               ")"}]}]]}]}], ")"}]}], "+", 
        RowBox[{"Ns", " ", 
         RowBox[{"(", 
          RowBox[{"10", "+", 
           RowBox[{"6", " ", 
            SqrtBox[
             RowBox[{"Ns", " ", 
              RowBox[{"(", 
               RowBox[{"1", "+", "Ns"}], ")"}]}]]}], "-", 
           RowBox[{"6", " ", "lam", " ", 
            RowBox[{"(", 
             RowBox[{"1", "+", 
              SqrtBox[
               RowBox[{"Ns", " ", 
                RowBox[{"(", 
                 RowBox[{"1", "+", "Ns"}], ")"}]}]]}], ")"}]}]}], ")"}]}]}], 
       ")"}]}], ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", 
     RowBox[{"1", "+", 
      RowBox[{"2", " ", "Ns"}], "+", 
      SqrtBox[
       RowBox[{"Ns", " ", 
        RowBox[{"(", 
         RowBox[{"1", "+", "Ns"}], ")"}]}]], "-", 
      FractionBox[
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "lam"}], ")"}], " ", 
        SuperscriptBox["Ns", "2"]}], 
       SqrtBox[
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", "lam"}], ")"}], " ", "Ns", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1"}], "+", "lam"}], ")"}], " ", "Ns"}]}], 
          ")"}]}]]], "+", 
      FractionBox[
       RowBox[{"Ns", "-", 
        RowBox[{"lam", " ", "Ns"}]}], 
       SqrtBox[
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", "lam"}], ")"}], " ", "Ns", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1"}], "+", "lam"}], ")"}], " ", "Ns"}]}], 
          ")"}]}]]]}]}], "}"}]}], "}"}]], "Output",
 CellChangeTimes->{
  3.950083757886855*^9, {3.9500837880519953`*^9, 3.950083814467424*^9}, 
   3.950084017519319*^9, 3.9500840484375267`*^9, {3.950084132879352*^9, 
   3.9500841815983973`*^9}, 3.9500842170193577`*^9, 3.9500850711323223`*^9, {
   3.950085513407489*^9, 3.9500855273969517`*^9}, 3.95008556930653*^9, 
   3.950085847935726*^9, 3.9500859939913683`*^9, {3.950086348333096*^9, 
   3.95008637804309*^9}, {3.950086465641161*^9, 3.9500864855337353`*^9}},
 CellLabel->
  "Out[115]=",ExpressionUUID->"87760e89-f274-4807-98c2-6ab2205731fc"]
}, Open  ]],

Cell["In fact, the matrix is a multiple of the identity, since", "Text",
 CellChangeTimes->{{3.950086489451878*^9, 3.950086500568122*^9}, 
   3.950087257879319*^9},ExpressionUUID->"80cba945-c4ed-4fb0-9ac6-\
365e5392c42d"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"FullSimplify", "[", 
  RowBox[{
   RowBox[{
    RowBox[{"aveAB", "[", 
     RowBox[{"[", 
      RowBox[{"1", ",", "1"}], "]"}], "]"}], "-", 
    RowBox[{"aveAB", "[", 
     RowBox[{"[", 
      RowBox[{"2", ",", "2"}], "]"}], "]"}]}], ",", 
   RowBox[{"Assumptions", "->", 
    RowBox[{
     RowBox[{"Ns", ">", "0"}], "&&", 
     RowBox[{"1", ">", "lam", ">", "0"}]}]}]}], "]"}]], "Input",
 CellChangeTimes->{{3.950086503737801*^9, 3.950086532173149*^9}},
 CellLabel->
  "In[117]:=",ExpressionUUID->"b3c50a19-0daa-45e5-a1df-c0d1fac12248"],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{{3.950086522802877*^9, 3.950086532830868*^9}},
 CellLabel->
  "Out[117]=",ExpressionUUID->"cb722a06-32b8-4597-b359-ecc619825e57"]
}, Open  ]],

Cell["and ", "Text",
 CellChangeTimes->{{3.950086544238652*^9, 3.950086544539544*^9}, 
   3.950086728226569*^9},ExpressionUUID->"b44290aa-88ac-4ff5-8511-\
7dca2917edf1"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"FullSimplify", "[", 
  RowBox[{
   RowBox[{
    RowBox[{"aveAB", "[", 
     RowBox[{"[", 
      RowBox[{"2", ",", "2"}], "]"}], "]"}], "-", 
    RowBox[{"(", 
     RowBox[{"1", "+", 
      RowBox[{"2", " ", "Ns"}], "+", 
      SqrtBox[
       RowBox[{"Ns", " ", 
        RowBox[{"(", 
         RowBox[{"1", "+", "Ns"}], ")"}]}]], "+", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"1", "+", "Ns"}], ")"}], 
       RowBox[{"Sqrt", "[", 
        RowBox[{"1", "-", 
         FractionBox["1", 
          RowBox[{"1", "+", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{"1", "-", "lam"}], ")"}], "Ns"}]}]]}], "]"}]}]}], 
     ")"}]}], ",", 
   RowBox[{"Assumptions", "->", 
    RowBox[{
     RowBox[{"Ns", ">", "0"}], "&&", 
     RowBox[{"1", ">", "lam", ">", "0"}]}]}]}], "]"}]], "Input",
 CellChangeTimes->{{3.950086556807618*^9, 3.950086577036928*^9}, {
  3.950086610659443*^9, 3.950086671261043*^9}, {3.950086724994154*^9, 
  3.9500867257852583`*^9}},
 CellLabel->
  "In[119]:=",ExpressionUUID->"b1cc5344-7424-4e50-85b2-a9d7a68bb673"],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{3.950086674306464*^9, 3.950086725985622*^9},
 CellLabel->
  "Out[119]=",ExpressionUUID->"80761100-6f1c-41b2-ab81-8fe1a02448d9"]
}, Open  ]],

Cell[TextData[{
 "thus, its determinant is equal to ",
 Cell[BoxData[
  RowBox[{"(", 
   RowBox[{"1", "+", 
    RowBox[{"2", " ", "Ns"}], "+", 
    SqrtBox[
     RowBox[{"Ns", " ", 
      RowBox[{"(", 
       RowBox[{"1", "+", "Ns"}], ")"}]}]], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"1", "+", "Ns"}], ")"}], 
     RowBox[{"Sqrt", "[", 
      RowBox[{"1", "-", 
       FractionBox["1", 
        RowBox[{"1", "+", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"1", "-", "lam"}], ")"}], "Ns"}]}]]}], "]"}]}]}], ")"}]],
  CellChangeTimes->{{3.950086556807618*^9, 3.950086577036928*^9}, {
   3.950086610659443*^9, 3.950086671261043*^9}, {3.950086724994154*^9, 
   3.9500867257852583`*^9}},ExpressionUUID->
  "d96cc4db-e0fb-4295-bf58-bb62837582d9"],
 "^2"
}], "Text",
 CellChangeTimes->{{3.950083606413226*^9, 3.950083609787856*^9}, {
  3.950084772453342*^9, 3.950084794812235*^9}, {3.950085532803838*^9, 
  3.950085536713559*^9}, {3.950086733951984*^9, 
  3.950086734444244*^9}},ExpressionUUID->"0672d1e3-e12d-4a51-bb44-\
69caf967a74b"]
}, Closed]],

Cell[CellGroupData[{

Cell[BoxData[
 StyleBox[
  RowBox[{"Computation", 
   FormBox[
    RowBox[{" ", 
     RowBox[{"of", " ", 
      RowBox[{
       SubscriptBox["H", 
        RowBox[{"1", "/", "2"}]], "(", 
       RowBox[{"B", "|", "A"}], ")"}]}]}],
    TraditionalForm], " "}],
  FontFamily->"Source Sans Pro"]], "Subtitle",
 CellChangeTimes->{{3.950084312829178*^9, 3.9500843547711563`*^9}, {
   3.950084635234042*^9, 3.950084640584393*^9}, {3.950085268955484*^9, 
   3.950085279051749*^9}, {3.950087265582596*^9, 3.950087267631427*^9}, 
   3.9500884947864227`*^9},ExpressionUUID->"f5f43482-4182-4775-9db0-\
7d9f3d012691"],

Cell["We have", "Text",
 CellChangeTimes->{{3.950084356405999*^9, 
  3.950084360551303*^9}},ExpressionUUID->"a770b7b2-dad0-4a58-bef8-\
794d997b71b3"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"numBA", "=", 
  RowBox[{"FullSimplify", "[", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{"Sqrt", "[", 
       SubscriptBox["detV", 
        RowBox[{"sqrt", ",", "AB", " "}]], "]"}], 
      RowBox[{"Sqrt", "[", 
       SubscriptBox["detV", 
        RowBox[{"sqrt", ",", "A", " "}]], "]"}]}], "/.", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"a", "->", 
        RowBox[{"1", "+", 
         RowBox[{"2", "Ns"}]}]}], ",", 
       RowBox[{"b", "->", 
        RowBox[{"1", "+", 
         RowBox[{"2", " ", "lam", " ", "Ns"}]}]}], ",", " ", 
       RowBox[{"c", "->", 
        RowBox[{"2", " ", 
         SqrtBox["lam"], " ", 
         SqrtBox[
          RowBox[{"Ns", " ", 
           RowBox[{"(", 
            RowBox[{"1", "+", "Ns"}], ")"}]}]]}]}]}], "}"}]}], ",", 
    RowBox[{"Assumptions", "->", 
     RowBox[{
      RowBox[{"Ns", ">", "0"}], "&&", 
      RowBox[{"1", ">", "lam", ">", "0"}]}]}]}], "]"}]}]], "Input",
 CellChangeTimes->{{3.950084679218843*^9, 3.9500847214925737`*^9}, {
  3.950087269726139*^9, 3.950087275504566*^9}},
 CellLabel->
  "In[120]:=",ExpressionUUID->"f2778ac2-b3b3-48be-9afc-c217307604bb"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(", 
   RowBox[{"1", "+", 
    RowBox[{"2", " ", "Ns"}], "+", 
    RowBox[{"2", " ", 
     SqrtBox[
      RowBox[{"Ns", " ", 
       RowBox[{"(", 
        RowBox[{"1", "+", "Ns"}], ")"}]}]]}]}], ")"}], " ", 
  RowBox[{"(", 
   RowBox[{"1", "-", 
    RowBox[{"2", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "1"}], "+", "lam"}], ")"}], " ", "Ns"}], "+", 
    RowBox[{"2", " ", 
     SqrtBox[
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "lam"}], ")"}], " ", "Ns", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "lam"}], ")"}], " ", "Ns"}]}], 
        ")"}]}]]}]}], ")"}]}]], "Output",
 CellChangeTimes->{{3.950084681551458*^9, 3.9500847259559813`*^9}, 
   3.95008727808127*^9},
 CellLabel->
  "Out[120]=",ExpressionUUID->"943d5b73-2323-4343-82c6-aa9cf4deb7df"]
}, Open  ]],

Cell[TextData[{
 "and",
 Cell[BoxData[
  FormBox[
   RowBox[{" ", 
    RowBox[{
     SubscriptBox["H", 
      RowBox[{"1", "/", "2"}]], "(", 
     RowBox[{"B", "|", "A"}], ")"}]}], TraditionalForm]],
  CellChangeTimes->{{3.950084312829178*^9, 3.9500843547711563`*^9}, {
   3.950084635234042*^9, 3.950084640584393*^9}},ExpressionUUID->
  "ccdff118-4e91-44d8-939e-aeaadce265e0"],
 " is equal to ",
 Cell[BoxData[
  FormBox[
   RowBox[{
    SubscriptBox["Log", "2"], 
    FractionBox[
     RowBox[{
      RowBox[{"(", 
       RowBox[{"1", "+", 
        RowBox[{"2", " ", "Ns"}], "+", 
        RowBox[{"2", " ", 
         SqrtBox[
          RowBox[{"Ns", " ", 
           RowBox[{"(", 
            RowBox[{"1", "+", "Ns"}], ")"}]}]]}]}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"1", "-", 
        RowBox[{"2", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", "lam"}], ")"}], " ", "Ns"}], "+", 
        RowBox[{"2", " ", 
         SqrtBox[
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", "lam"}], ")"}], " ", "Ns", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "1"}], "+", "lam"}], ")"}], " ", "Ns"}]}], 
            ")"}]}]]}]}], ")"}]}], 
     RowBox[{"  ", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"1", "+", 
         RowBox[{"2", " ", "Ns"}], "+", 
         SqrtBox[
          RowBox[{"Ns", " ", 
           RowBox[{"(", 
            RowBox[{"1", "+", "Ns"}], ")"}]}]], "+", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"1", "+", "Ns"}], ")"}], 
          RowBox[{"Sqrt", "[", 
           RowBox[{"1", "-", 
            FractionBox["1", 
             RowBox[{"1", "+", 
              RowBox[{
               RowBox[{"(", 
                RowBox[{"1", "-", "lam"}], ")"}], "Ns"}]}]]}], "]"}]}]}], 
        ")"}], "^", "2"}]}]]}], TraditionalForm]],ExpressionUUID->
  "fb5cb6a0-429d-4d23-a9aa-53a1fe2a0155"]
}], "Text",
 CellChangeTimes->{{3.95008471415768*^9, 3.950084714561253*^9}, 
   3.950084818245797*^9, {3.9500848756801558`*^9, 3.9500850213783712`*^9}, {
   3.950085074456843*^9, 3.9500850766924*^9}, {3.95008511251126*^9, 
   3.950085144068359*^9}, {3.9500872817315273`*^9, 
   3.950087317158144*^9}},ExpressionUUID->"a784525f-d8f0-465d-afbf-\
6079c443a384"],

Cell["The limit is", "Text",
 CellChangeTimes->{{3.950095946708231*^9, 
  3.950095951549488*^9}},ExpressionUUID->"4c53b953-f905-4472-9944-\
be4d1c7d8920"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Limit", "[", 
  RowBox[{
   RowBox[{"Log", "[", 
    RowBox[{
     FractionBox[
      RowBox[{
       RowBox[{"(", 
        RowBox[{"1", "+", 
         RowBox[{"2", " ", "Ns"}], "+", 
         RowBox[{"2", " ", 
          SqrtBox[
           RowBox[{"Ns", " ", 
            RowBox[{"(", 
             RowBox[{"1", "+", "Ns"}], ")"}]}]]}]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"1", "-", 
         RowBox[{"2", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "lam"}], ")"}], " ", "Ns"}], "+", 
         RowBox[{"2", " ", 
          SqrtBox[
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1"}], "+", "lam"}], ")"}], " ", "Ns", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1"}], "+", 
              RowBox[{
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "1"}], "+", "lam"}], ")"}], " ", "Ns"}]}], 
             ")"}]}]]}]}], ")"}]}], 
      RowBox[{"  ", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"1", "+", 
          RowBox[{"2", " ", "Ns"}], "+", 
          SqrtBox[
           RowBox[{"Ns", " ", 
            RowBox[{"(", 
             RowBox[{"1", "+", "Ns"}], ")"}]}]], "+", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{"1", "+", "Ns"}], ")"}], 
           RowBox[{"Sqrt", "[", 
            RowBox[{"1", "-", 
             FractionBox["1", 
              RowBox[{"1", "+", 
               RowBox[{
                RowBox[{"(", 
                 RowBox[{"1", "-", "lam"}], ")"}], "Ns"}]}]]}], "]"}]}]}], 
         ")"}], "^", "2"}]}]], ",", "2"}], "]"}], ",", 
   RowBox[{"Ns", "->", "Infinity"}], ",", 
   RowBox[{"Assumptions", "->", 
    RowBox[{"1", ">", "lam", ">", "0"}]}]}], "]"}]], "Input",
 CellChangeTimes->{{3.909482401416494*^9, 3.9094824128789263`*^9}, {
   3.9500804369318247`*^9, 3.950080439012904*^9}, 3.9500819800637712`*^9, {
   3.9500959538567533`*^9, 3.950096151333583*^9}},
 CellLabel->"In[55]:=",ExpressionUUID->"640702c8-bf88-44a0-9472-b8f59defa803"],

Cell[BoxData[
 FractionBox[
  RowBox[{"Log", "[", "2", "]"}], 
  RowBox[{"Log", "[", 
   RowBox[{"1", "-", "lam"}], "]"}]]], "Output",
 CellChangeTimes->{{3.950096106050899*^9, 3.950096152243569*^9}},
 CellLabel->"Out[55]=",ExpressionUUID->"813239a6-2922-4037-8de3-75177407b2cf"]
}, Open  ]],

Cell["", "Text",
 CellChangeTimes->{{3.909482401416494*^9, 3.9094824128789263`*^9}, {
   3.9500804369318247`*^9, 3.950080439012904*^9}, 
   3.9500819800637712`*^9},ExpressionUUID->"52dd89ae-2ff1-4388-bc2c-\
4aa28c7d6450"]
}, Closed]],

Cell[CellGroupData[{

Cell[TextData[{
 "Computation of ",
 Cell[BoxData[
  FormBox[
   SubscriptBox["V", "sqrt"], TraditionalForm]],
  FormatType->TraditionalForm,ExpressionUUID->
  "97ac0dc1-5f4e-414f-8d10-01af890351bb"],
 "(BE),",
 Cell[BoxData[
  FormBox[
   SubscriptBox["V", "sqrt"], TraditionalForm]],
  FormatType->TraditionalForm,ExpressionUUID->
  "251484b3-a269-47de-bc8b-6eaf006e4c70"],
 "(E)"
}], "Subtitle",
 CellChangeTimes->{{3.950073943085441*^9, 3.950073965165*^9}, {
   3.9500794900816936`*^9, 3.950079521702331*^9}, {3.9500795723639803`*^9, 
   3.950079572882456*^9}, {3.95007968424354*^9, 3.9500796906555767`*^9}, {
   3.950080385556428*^9, 3.950080399368449*^9}, {3.950080453475285*^9, 
   3.950080482301882*^9}, 3.950085299015209*^9, {3.9500853414436493`*^9, 
   3.950085347284342*^9}, {3.95008542157143*^9, 3.950085422080408*^9}, {
   3.9500875430235863`*^9, 
   3.950087550055334*^9}},ExpressionUUID->"f04f090a-8a2f-4d4d-b736-\
b7113e9d08f3"],

Cell[CellGroupData[{

Cell[TextData[{
 "computation of ",
 Cell[BoxData[
  FormBox[
   SubscriptBox["V", "sqrt"], TraditionalForm]],ExpressionUUID->
  "00e5d1d7-3410-4d70-b315-04ab77dbd338"],
 "(BE)"
}], "Subsection",
 CellChangeTimes->{{3.950080551700431*^9, 3.950080561226226*^9}, {
  3.95008735493968*^9, 
  3.950087356268345*^9}},ExpressionUUID->"d9d5e323-c5da-4374-b331-\
340add09d8ea"],

Cell[TextData[{
 "The BE  block of the covariance matrix is ",
 Cell[BoxData[GridBox[{
    {
     RowBox[{"1", "+", 
      RowBox[{"2", " ", "lam", " ", "Ns"}]}], "0", 
     RowBox[{
      RowBox[{"-", "2"}], " ", 
      SqrtBox[
       RowBox[{"-", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "lam"}], ")"}], " ", "lam"}], ")"}]}]], 
      " ", "Ns"}], "0"},
    {"0", 
     RowBox[{"1", "+", 
      RowBox[{"2", " ", "lam", " ", "Ns"}]}], "0", 
     RowBox[{
      RowBox[{"-", "2"}], " ", 
      SqrtBox[
       RowBox[{"-", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "lam"}], ")"}], " ", "lam"}], ")"}]}]], 
      " ", "Ns"}]},
    {
     RowBox[{
      RowBox[{"-", "2"}], " ", 
      SqrtBox[
       RowBox[{"-", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "lam"}], ")"}], " ", "lam"}], ")"}]}]], 
      " ", "Ns"}], "0", 
     RowBox[{"1", "+", 
      RowBox[{"2", " ", "Ns"}], "-", 
      RowBox[{"2", " ", "lam", " ", "Ns"}]}], "0"},
    {"0", 
     RowBox[{
      RowBox[{"-", "2"}], " ", 
      SqrtBox[
       RowBox[{"-", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "lam"}], ")"}], " ", "lam"}], ")"}]}]], 
      " ", "Ns"}], "0", 
     RowBox[{"1", "+", 
      RowBox[{"2", " ", "Ns"}], "-", 
      RowBox[{"2", " ", "lam", " ", "Ns"}]}]}
   },
   GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
   GridBoxSpacings->{"Columns" -> {
       Offset[0.27999999999999997`], {
        Offset[0.7]}, 
       Offset[0.27999999999999997`]}, "Rows" -> {
       Offset[0.2], {
        Offset[0.4]}, 
       Offset[0.2]}}]],
  CellGroupingRules->{"GroupTogetherGrouping", 10000.},
  CellChangeTimes->{
   3.9262439763388577`*^9, {3.930210485353147*^9, 3.9302105022797956`*^9}, {
    3.9302105446127357`*^9, 3.9302105467467537`*^9}, 3.950080323405547*^9},
  ExpressionUUID->"0dcdaa95-bbc6-415d-b7bc-fad7de7ad1d7"],
 " , \nwith the structure ",
 Cell[BoxData[
  TagBox[
   RowBox[{"(", "\[NoBreak]", GridBox[{
      {"a", "0", "c", "0"},
      {"0", "a", "0", "c"},
      {"c", "0", "b", "0"},
      {"0", "c", "0", "b"}
     },
     GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
     GridBoxSpacings->{"Columns" -> {
         Offset[0.27999999999999997`], {
          Offset[0.7]}, 
         Offset[0.27999999999999997`]}, "Rows" -> {
         Offset[0.2], {
          Offset[0.4]}, 
         Offset[0.2]}}], "\[NoBreak]", ")"}],
   Function[BoxForm`e$, 
    MatrixForm[BoxForm`e$]]]],
  CellChangeTimes->{{3.909481172562539*^9, 3.909481177588779*^9}, 
    3.909481310168239*^9, 3.909484698000927*^9},ExpressionUUID->
  "a7531700-aed9-4e6e-9e72-04681e06d7a5"],
 ", so V.(i Omega) is\n"
}], "Text",
 CellChangeTimes->{{3.950073974933795*^9, 3.950074059215485*^9}, {
   3.950074125981784*^9, 3.9500741551826553`*^9}, {3.9500745358282022`*^9, 
   3.950074536527996*^9}, {3.950074576265738*^9, 3.950074579029052*^9}, {
   3.95007894435855*^9, 3.950078945643256*^9}, {3.9500789979166803`*^9, 
   3.950078999371076*^9}, {3.950079112775077*^9, 3.9500791507458076`*^9}, {
   3.9500796319901953`*^9, 3.950079639456691*^9}, {3.9500873604570312`*^9, 
   3.950087370820759*^9}, {3.950087694584056*^9, 3.950087707444373*^9}, 
   3.950095291993883*^9},ExpressionUUID->"f6530240-0f33-40d9-846f-\
f5a66df7dd5f"],

Cell[BoxData[""], "Input",
 CellChangeTimes->{{3.950079138777581*^9, 
  3.950079141141665*^9}},ExpressionUUID->"05d3d43b-0812-493b-a834-\
aff142245a92"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"I", 
   RowBox[{
    RowBox[{"(", "\[NoBreak]", GridBox[{
       {"a", "0", "c", "0"},
       {"0", "a", "0", "c"},
       {"c", "0", "b", "0"},
       {"0", "c", "0", "b"}
      },
      GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
      GridBoxSpacings->{"Columns" -> {
          Offset[0.27999999999999997`], {
           Offset[0.7]}, 
          Offset[0.27999999999999997`]}, "Rows" -> {
          Offset[0.2], {
           Offset[0.4]}, 
          Offset[0.2]}}], "\[NoBreak]", ")"}], ".", "Omega2"}]}], "//", 
  "MatrixForm"}]], "Input",
 CellChangeTimes->{{3.950079158589294*^9, 3.950079179000762*^9}, {
  3.950087396077231*^9, 3.950087397324757*^9}},
 CellLabel->
  "In[121]:=",ExpressionUUID->"103d23b1-8cd0-4fb3-a4b4-428719c1d5a0"],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", GridBox[{
     {"0", 
      RowBox[{"\[ImaginaryI]", " ", "a"}], "0", 
      RowBox[{"\[ImaginaryI]", " ", "c"}]},
     {
      RowBox[{
       RowBox[{"-", "\[ImaginaryI]"}], " ", "a"}], "0", 
      RowBox[{
       RowBox[{"-", "\[ImaginaryI]"}], " ", "c"}], "0"},
     {"0", 
      RowBox[{"\[ImaginaryI]", " ", "c"}], "0", 
      RowBox[{"\[ImaginaryI]", " ", "b"}]},
     {
      RowBox[{
       RowBox[{"-", "\[ImaginaryI]"}], " ", "c"}], "0", 
      RowBox[{
       RowBox[{"-", "\[ImaginaryI]"}], " ", "b"}], "0"}
    },
    GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.7]}, 
        Offset[0.27999999999999997`]}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}}], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Output",
 CellChangeTimes->{{3.950079176011814*^9, 3.9500791792933617`*^9}, 
   3.950087400546082*^9},
 CellLabel->
  "Out[121]//MatrixForm=",ExpressionUUID->"5b6cfc01-e9fc-4690-8740-\
da92eaf7b321"]
}, Open  ]],

Cell["\<\
To simplify the calculation, we do the computation using this notation, and \
then insert back the actual values . First we compute \
\>", "Text",
 CellChangeTimes->{{3.95007913284934*^9, 
  3.9500791355168877`*^9}},ExpressionUUID->"ea387d75-3490-4d13-9354-\
c12994ab9140"],

Cell[CellGroupData[{

Cell["matrix of eigenvectors", "Subsubsection",
 CellChangeTimes->{{3.9500745773601007`*^9, 
  3.950074596294838*^9}},ExpressionUUID->"631806a9-06fc-483a-8ef5-\
70d1cfe5d0df"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"M", "=", 
    RowBox[{
     RowBox[{
      RowBox[{"Eigenvectors", "[", GridBox[{
         {"0", "a", "0", 
          RowBox[{" ", "c"}]},
         {
          RowBox[{"-", "a"}], "0", 
          RowBox[{" ", 
           RowBox[{"-", "c"}]}], "0"},
         {"0", 
          RowBox[{" ", "c"}], "0", "b"},
         {
          RowBox[{" ", 
           RowBox[{"-", "c"}]}], "0", 
          RowBox[{"-", "b"}], "0"}
        },
        GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
        GridBoxSpacings->{"Columns" -> {
            Offset[0.27999999999999997`], {
             Offset[0.7]}, 
            Offset[0.27999999999999997`]}, "Rows" -> {
            Offset[0.2], {
             Offset[0.4]}, 
            Offset[0.2]}}], "]"}], "//", "FullSimplify"}], "//", 
     "Transpose"}]}], ";"}], "\[IndentingNewLine]"}]], "Input",
 CellChangeTimes->{
  3.909480224978217*^9, {3.909480261467675*^9, 3.909480267021893*^9}, {
   3.909481277089345*^9, 3.909481280226416*^9}, {3.9302097141900997`*^9, 
   3.9302097346627913`*^9}, {3.9500741238317633`*^9, 3.950074143381339*^9}, {
   3.950074708209951*^9, 3.950074719194322*^9}, {3.9500747679253473`*^9, 
   3.950074770081018*^9}, {3.9500874148009167`*^9, 3.950087416155093*^9}},
 CellLabel->
  "In[122]:=",ExpressionUUID->"7496fd5f-36ba-49a3-8461-41a7b3167ba5"]
}, Open  ]],

Cell[CellGroupData[{

Cell["inverse matrix of eigenvectors", "Subsubsection",
 CellChangeTimes->{{3.909480425576159*^9, 3.909480435538741*^9}, {
  3.950074171298974*^9, 3.950074173565667*^9}, {3.95007459031222*^9, 
  3.9500746266413813`*^9}, {3.950084263375401*^9, 
  3.950084273050157*^9}},ExpressionUUID->"61cf97e0-f242-4a70-8916-\
f0f3839fb4a6"],

Cell[BoxData[
 RowBox[{
  RowBox[{"Minv", "=", 
   RowBox[{
    RowBox[{"Inverse", "[", "M", "]"}], "//", "FullSimplify"}]}], 
  ";"}]], "Input",
 CellChangeTimes->{{3.909472037615428*^9, 3.909472085648527*^9}, {
  3.9500741757823553`*^9, 3.950074176283539*^9}},
 CellLabel->
  "In[123]:=",ExpressionUUID->"caf2c2d1-0ef3-4386-b9d3-aabeeb26fc68"],

Cell["these are the eigenvalues", "Text",
 CellChangeTimes->{{3.9094804696339283`*^9, 
  3.909480503660028*^9}},ExpressionUUID->"c6d2d932-f9b3-4e9e-89e0-\
f30780bddf52"]
}, Open  ]],

Cell[CellGroupData[{

Cell["diagonal matrix of eigenvalues", "Subsubsection",
 CellChangeTimes->{{3.950074637409382*^9, 3.950074676295505*^9}, {
  3.9500842759839773`*^9, 
  3.950084276473772*^9}},ExpressionUUID->"71f68e63-2952-4342-bd9f-\
081add473520"],

Cell[BoxData[
 RowBox[{
  RowBox[{"Diageig", "=", 
   RowBox[{"DiagonalMatrix", "[", 
    RowBox[{
     RowBox[{"Eigenvalues", "[", GridBox[{
        {"0", "a", "0", "c"},
        {
         RowBox[{"-", "a"}], "0", 
         RowBox[{"-", " ", "c"}], "0"},
        {"0", 
         RowBox[{"c", " "}], "0", "b"},
        {
         RowBox[{"-", " ", "c"}], "0", 
         RowBox[{"-", "b"}], "0"}
       },
       GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
       GridBoxSpacings->{"Columns" -> {
           Offset[0.27999999999999997`], {
            Offset[0.7]}, 
           Offset[0.27999999999999997`]}, "Rows" -> {
           Offset[0.2], {
            Offset[0.4]}, 
           Offset[0.2]}}], "]"}], "//", "FullSimplify"}], "]"}]}], 
  ";"}]], "Input",
 CellChangeTimes->{{3.909481323564928*^9, 3.909481328033923*^9}, {
  3.9500746621472797`*^9, 3.950074664662064*^9}, {3.950087439360263*^9, 
  3.950087441010254*^9}},
 CellLabel->
  "In[125]:=",ExpressionUUID->"0921f942-246b-442d-b237-940e8aacfe49"],

Cell["Check that this is a valid diagonalization:", "Text",
 CellChangeTimes->{{3.909480451918963*^9, 3.909480452328601*^9}, {
  3.9500746813292313`*^9, 
  3.950074689963849*^9}},ExpressionUUID->"712eca38-f668-4540-800e-\
8007c66cf969"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"FullSimplify", "[", 
    RowBox[{
     RowBox[{"M", ".", "Diageig", ".", "Minv"}], ",", 
     RowBox[{"Assumptions", "->", 
      RowBox[{
       RowBox[{"a", ">", "0"}], "&&", 
       RowBox[{"b", ">", "0"}], "&&", 
       RowBox[{"c", ">", "0"}]}]}]}], "]"}], "//", "MatrixForm"}], 
  "\[IndentingNewLine]"}]], "Input",
 CellChangeTimes->{
  3.909480455075182*^9, {3.909480486428434*^9, 3.9094805113520613`*^9}},
 CellLabel->
  "In[126]:=",ExpressionUUID->"be25a92b-8111-4954-92e1-722a9c2c4204"],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", GridBox[{
     {"0", "a", "0", "c"},
     {
      RowBox[{"-", "a"}], "0", 
      RowBox[{"-", "c"}], "0"},
     {"0", "c", "0", "b"},
     {
      RowBox[{"-", "c"}], "0", 
      RowBox[{"-", "b"}], "0"}
    },
    GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.7]}, 
        Offset[0.27999999999999997`]}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}}], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Output",
 CellChangeTimes->{{3.909480487341172*^9, 3.909480511604968*^9}, 
   3.909481290236211*^9, 3.950074697100972*^9, 3.950074733392671*^9, 
   3.950074999801324*^9, 3.950079219096196*^9, 3.9500874461704693`*^9},
 CellLabel->
  "Out[126]//MatrixForm=",ExpressionUUID->"44e0d7f2-071c-4073-b14f-\
16858eb77e65"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell[TextData[{
 Cell[BoxData[
  FormBox[
   SubscriptBox["V", 
    RowBox[{"sqrt", " "}]], TraditionalForm]],ExpressionUUID->
  "2a147aba-9f89-4b55-8c81-4607395c2600"],
 "(BE)"
}], "Subsubsection",
 CellChangeTimes->{{3.950080493018889*^9, 3.950080508320196*^9}, {
  3.9500874522366333`*^9, 
  3.9500874530262117`*^9}},ExpressionUUID->"dacd53ee-96f6-4b84-9047-\
cf470d5f1e6a"],

Cell[TextData[{
 "the function to implement to obtain ",
 Cell[BoxData[
  FormBox[
   RowBox[{
    SubscriptBox["V", 
     RowBox[{"sqrt", " "}]], "is", " "}], TraditionalForm]],ExpressionUUID->
  "12832850-21c2-435b-a2aa-36df03e56150"]
}], "Text",
 CellChangeTimes->{{3.90948052428577*^9, 3.9094805737832623`*^9}, {
  3.950079564269*^9, 
  3.950079569603217*^9}},ExpressionUUID->"db7065d1-ae0d-4524-8715-\
a562aad09498"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   SubscriptBox["V", 
    RowBox[{"sqrt", ",", "BE"}]], "=", 
   RowBox[{"Simplify", "[", 
    RowBox[{
     RowBox[{"M", ".", 
      RowBox[{"DiagonalMatrix", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"(", 
          RowBox[{"1", "+", 
           RowBox[{"Sqrt", "[", 
            RowBox[{"(", 
             RowBox[{"1", "-", 
              RowBox[{"#", "^", 
               RowBox[{"(", 
                RowBox[{"-", "2"}], ")"}]}]}], ")"}], "]"}]}], ")"}], "&"}], 
        "@", 
        RowBox[{"Eigenvalues", "[", 
         RowBox[{"I", 
          RowBox[{"(", GridBox[{
             {"0", "a", "0", 
              RowBox[{" ", "c"}]},
             {
              RowBox[{"-", "a"}], "0", 
              RowBox[{" ", 
               RowBox[{"-", "c"}]}], "0"},
             {"0", 
              RowBox[{" ", "c"}], "0", "b"},
             {
              RowBox[{" ", 
               RowBox[{"-", "c"}]}], "0", 
              RowBox[{"-", "b"}], "0"}
            },
            
            GridBoxAlignment->{
             "Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
            GridBoxSpacings->{"Columns" -> {
                Offset[0.27999999999999997`], {
                 Offset[0.7]}, 
                Offset[0.27999999999999997`]}, "Rows" -> {
                Offset[0.2], {
                 Offset[0.4]}, 
                Offset[0.2]}}], ")"}]}], "]"}]}], "]"}], ".", "Minv", ".", 
      TagBox[
       RowBox[{"(", "\[NoBreak]", GridBox[{
          {"a", "0", "c", "0"},
          {"0", "a", "0", "c"},
          {"c", "0", "b", "0"},
          {"0", "c", "0", "b"}
         },
         GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
         GridBoxSpacings->{"Columns" -> {
             Offset[0.27999999999999997`], {
              Offset[0.7]}, 
             Offset[0.27999999999999997`]}, "Rows" -> {
             Offset[0.2], {
              Offset[0.4]}, 
             Offset[0.2]}}], "\[NoBreak]", ")"}],
       Function[BoxForm`e$, 
        MatrixForm[BoxForm`e$]]]}], ",", 
     RowBox[{"Assumptions", "->", 
      RowBox[{
       RowBox[{"a", ">", "0"}], "&&", 
       RowBox[{"b", ">", "0"}], "&&", 
       RowBox[{"c", ">", "0"}]}]}]}], "]"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.909475144144801*^9, 3.90947514721238*^9}, {
   3.9094806624027557`*^9, 3.909480709382072*^9}, {3.909480761506753*^9, 
   3.909480763812664*^9}, 3.909481066255938*^9, {3.9094812977833147`*^9, 
   3.9094813305131893`*^9}, {3.9094813610614357`*^9, 
   3.9094813655554523`*^9}, {3.9094821306750937`*^9, 3.909482137801177*^9}, {
   3.9094821711263933`*^9, 3.909482211118746*^9}, {3.909482303377617*^9, 
   3.909482333597274*^9}, {3.909482547725622*^9, 3.9094825771405973`*^9}, {
   3.909820968305883*^9, 3.9098209713183126`*^9}, {3.9500796552634*^9, 
   3.950079667525921*^9}, {3.9500807552216377`*^9, 3.950080773469722*^9}, {
   3.9500874547840242`*^9, 3.9500874677582417`*^9}},
 CellLabel->
  "In[127]:=",ExpressionUUID->"74634c7d-b4fb-4cbe-88ba-4700f27ef725"]
}, Open  ]]
}, Closed]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"computation", " ", "of", 
  FormBox[
   SubscriptBox["V", "sqrt"],
   TraditionalForm], 
  RowBox[{"(", "E", ")"}]}]], "Subsection",
 CellChangeTimes->{{3.950080568046648*^9, 3.950080613556027*^9}, 
   3.950081405294363*^9, {3.950087604787632*^9, 
   3.950087604953239*^9}},ExpressionUUID->"250be8a5-7da2-488b-9d34-\
49a30d0adb47"],

Cell[TextData[{
 "The B block of the covariance matrix above has the structure ",
 Cell[BoxData[
  TagBox[
   RowBox[{"(", "\[NoBreak]", GridBox[{
      {"b", "0"},
      {"0", "b"}
     },
     GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
     GridBoxSpacings->{"Columns" -> {
         Offset[0.27999999999999997`], {
          Offset[0.7]}, 
         Offset[0.27999999999999997`]}, "Rows" -> {
         Offset[0.2], {
          Offset[0.4]}, 
         Offset[0.2]}}], "\[NoBreak]", ")"}],
   Function[BoxForm`e$, 
    MatrixForm[BoxForm`e$]]]],
  CellChangeTimes->{{3.909481172562539*^9, 3.909481177588779*^9}, 
    3.909481310168239*^9, 3.909484698000927*^9},ExpressionUUID->
  "b40e7acb-7eb2-4e21-a05e-7d879db88c4d"],
 ", so V.(i Omega) is ",
 Cell[BoxData[
  TagBox[
   RowBox[{"I", 
    RowBox[{"(", "\[NoBreak]", GridBox[{
       {"0", "b"},
       {
        RowBox[{"-", "b"}], "0"}
      },
      GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
      GridBoxSpacings->{"Columns" -> {
          Offset[0.27999999999999997`], {
           Offset[0.7]}, 
          Offset[0.27999999999999997`]}, "Rows" -> {
          Offset[0.2], {
           Offset[0.4]}, 
          Offset[0.2]}}], "\[NoBreak]", ")"}]}],
   Function[BoxForm`e$, 
    MatrixForm[BoxForm`e$]]]],
  CellChangeTimes->{{3.909481172562539*^9, 3.909481177588779*^9}, 
    3.909481310168239*^9, 3.909484698000927*^9},ExpressionUUID->
  "1f9c2309-66c6-4c49-b091-c19d347b89f2"],
 " and ",
 Cell[BoxData[
  FormBox[
   RowBox[{
    SubscriptBox["V", 
     RowBox[{"sqrt", " "}]], "(", "B", ")"}], TraditionalForm]],
  CellChangeTimes->{{3.950080526521439*^9, 3.950080535598452*^9}},
  ExpressionUUID->"a53606f9-cd9d-4ae1-b394-a50ac1e1d9d2"],
 " is, via a simple calculation"
}], "Text",
 CellChangeTimes->{{3.9500806277646646`*^9, 3.950080794213394*^9}, {
  3.9500812572192173`*^9, 
  3.950081260526814*^9}},ExpressionUUID->"15e9bee2-2da0-4775-a662-\
20c4efb62e74"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   SubscriptBox["V", 
    RowBox[{"sqrt", ",", "e"}]], "=", " ", 
   RowBox[{
    RowBox[{"IdentityMatrix", "[", "2", "]"}], 
    TagBox[
     RowBox[{"(", 
      RowBox[{"b", " ", 
       RowBox[{"(", 
        RowBox[{"1", "+", 
         RowBox[{"Sqrt", "[", 
          RowBox[{"1", "-", 
           RowBox[{"b", "^", 
            RowBox[{"(", 
             RowBox[{"-", "2"}], ")"}]}]}], "]"}]}], ")"}]}], ")"}],
     Function[BoxForm`e$, 
      MatrixForm[BoxForm`e$]]]}]}], ";"}]], "Input",
 CellChangeTimes->{
  3.950080797196937*^9, 3.950081262370365*^9, {3.950081295998604*^9, 
   3.950081311091465*^9}, {3.950081355290956*^9, 3.950081372325177*^9}, {
   3.950083514531698*^9, 3.950083530230013*^9}, {3.950084012514861*^9, 
   3.950084014222103*^9}, {3.9500876021736917`*^9, 3.9500876023285503`*^9}, {
   3.950087824365407*^9, 3.950087824442807*^9}},
 CellLabel->
  "In[138]:=",ExpressionUUID->"b46babd0-253d-43ef-bbd2-7f9016e581ac"]
}, Open  ]]
}, Closed]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{
     StyleBox["Computation",
      FontFamily->"Source Sans Pro"], 
     StyleBox[" ",
      FontFamily->"Source Sans Pro"], 
     StyleBox["of",
      FontFamily->"Source Sans Pro"], 
     StyleBox[" ",
      FontFamily->"Source Sans Pro"], 
     StyleBox[
      FormBox[
       RowBox[{"determinants", " ", "of", " ", 
        SubscriptBox["V", "sqrt"]}],
       TraditionalForm],
      FontFamily->"Source Sans Pro"], 
     StyleBox[
      RowBox[{"(", "BE", ")"}],
      FontFamily->"Source Sans Pro"], 
     StyleBox[" ",
      FontFamily->"Source Sans Pro"], 
     StyleBox["and",
      FontFamily->"Source Sans Pro"], 
     StyleBox[" ",
      FontFamily->"Source Sans Pro"], 
     StyleBox["and",
      FontFamily->"Source Sans Pro"], 
     StyleBox[" ",
      FontFamily->"Source Sans Pro"], 
     StyleBox[
      FormBox[
       RowBox[{"(", 
        SubscriptBox["V", "sqrt"]}],
       TraditionalForm],
      FontFamily->"Source Sans Pro"], 
     SubscriptBox[
      RowBox[{"(", "BE", ")"}], "E"]}], "+", 
    StyleBox[" ",
     FontFamily->"Source Sans Pro"], 
    StyleBox[
     RowBox[{
      FormBox[
       SubscriptBox["V", "sqrt"],
       TraditionalForm], 
      RowBox[{"(", "E", ")"}]}],
     FontFamily->"Source Sans Pro"]}], 
   StyleBox[")",
    FontFamily->"Source Sans Pro"]}], 
  StyleBox["/",
   FontFamily->"Source Sans Pro"], 
  StyleBox["2",
   FontFamily->"Source Sans Pro"]}]], "Subtitle",
 InitializationCell->True,
 CellChangeTimes->{{3.950081389902512*^9, 3.950081479104411*^9}, {
  3.9500815456332397`*^9, 3.950081553799716*^9}, {3.950085650816135*^9, 
  3.950085652719461*^9}, {3.950087513019795*^9, 3.9500875225691137`*^9}, {
  3.950087628119025*^9, 
  3.950087639906619*^9}},ExpressionUUID->"07a0fc49-8f64-42e2-aae0-\
a51ccc6fd049"],

Cell[TextData[{
 "The determinant of ",
 Cell[BoxData[
  FormBox[
   RowBox[{
    RowBox[{
     SubscriptBox["V", 
      RowBox[{"sqrt", " "}]], "(", "BE", ")"}], " ", "is", " "}], 
   TraditionalForm]],ExpressionUUID->"d0574ff3-a9e4-483b-8e41-336058ee6e08"],
 "directly computable as"
}], "Text",
 CellChangeTimes->{{3.9500800734102173`*^9, 3.9500800942858677`*^9}, {
  3.9500815729614353`*^9, 3.950081574275366*^9}, {3.950087641836192*^9, 
  3.950087642328713*^9}},ExpressionUUID->"f747b047-36be-4d93-862d-\
3a1e21bc87db"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   SubscriptBox["detV", 
    RowBox[{"sqrt", ",", "BE", " "}]], "=", 
   RowBox[{"FullSimplify", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"Det", "[", 
       RowBox[{"DiagonalMatrix", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"(", 
           RowBox[{"1", "+", 
            RowBox[{"Sqrt", "[", 
             RowBox[{"(", 
              RowBox[{"1", "-", 
               RowBox[{"#", "^", 
                RowBox[{"(", 
                 RowBox[{"-", "2"}], ")"}]}]}], ")"}], "]"}]}], ")"}], "&"}], 
         "@", 
         RowBox[{"Eigenvalues", "[", 
          RowBox[{"I", 
           RowBox[{"(", GridBox[{
              {"0", "a", "0", 
               RowBox[{" ", "c"}]},
              {
               RowBox[{"-", "a"}], "0", 
               RowBox[{" ", 
                RowBox[{"-", "c"}]}], "0"},
              {"0", 
               RowBox[{" ", "c"}], "0", "b"},
              {
               RowBox[{" ", 
                RowBox[{"-", "c"}]}], "0", 
               RowBox[{"-", "b"}], "0"}
             },
             
             GridBoxAlignment->{
              "Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
             GridBoxSpacings->{"Columns" -> {
                 Offset[0.27999999999999997`], {
                  Offset[0.7]}, 
                 Offset[0.27999999999999997`]}, "Rows" -> {
                 Offset[0.2], {
                  Offset[0.4]}, 
                 Offset[0.2]}}], ")"}]}], "]"}]}], "]"}], "]"}], 
      RowBox[{"Det", "[", 
       TagBox[
        RowBox[{"(", "\[NoBreak]", GridBox[{
           {"a", "0", "c", "0"},
           {"0", "a", "0", "c"},
           {"c", "0", "b", "0"},
           {"0", "c", "0", "b"}
          },
          GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
          
          GridBoxSpacings->{"Columns" -> {
              Offset[0.27999999999999997`], {
               Offset[0.7]}, 
              Offset[0.27999999999999997`]}, "Rows" -> {
              Offset[0.2], {
               Offset[0.4]}, 
              Offset[0.2]}}], "\[NoBreak]", ")"}],
        Function[BoxForm`e$, 
         MatrixForm[BoxForm`e$]]], "]"}]}], ",", 
     RowBox[{"Assumptions", "->", 
      RowBox[{
       RowBox[{"a", ">", "0"}], "&&", 
       RowBox[{"b", ">", "0"}], "&&", 
       RowBox[{"c", ">", "0"}]}]}]}], "]"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.950080141035984*^9, 3.950080279004344*^9}, {
  3.9500815953307333`*^9, 3.95008159610573*^9}, {3.95008458057932*^9, 
  3.950084588085785*^9}, {3.950087645522073*^9, 3.950087651241098*^9}, {
  3.950088681115286*^9, 3.95008868247078*^9}},
 CellLabel->
  "In[169]:=",ExpressionUUID->"cde51c1e-0ede-4aec-9a19-b334fba4afac"],

Cell[TextData[{
 "The determinant of ",
 Cell[BoxData[
  FormBox[
   RowBox[{
    RowBox[{
     SubscriptBox["V", 
      RowBox[{"sqrt", " "}]], "(", "E", ")"}], " ", "is", " "}], 
   TraditionalForm]],ExpressionUUID->"b6f59ba0-6532-410b-b963-4a02edcc31c8"],
 "directly computable as"
}], "Text",
 CellChangeTimes->{{3.950081585466827*^9, 3.950081587708201*^9}, {
  3.950087658715291*^9, 
  3.950087658937132*^9}},ExpressionUUID->"73e7d6a9-dd13-4343-be11-\
7dc84e7d0773"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  SubscriptBox["detV", 
   RowBox[{"sqrt", ",", "e", " "}]], "=", 
  RowBox[{
   RowBox[{"b", "^", "2"}], " ", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{"(", 
      RowBox[{"1", "+", 
       RowBox[{"Sqrt", "[", 
        RowBox[{"1", "-", 
         RowBox[{"b", "^", 
          RowBox[{"(", 
           RowBox[{"-", "2"}], ")"}]}]}], "]"}]}], ")"}], ")"}], "^", 
    "2"}]}]}]], "Input",
 CellChangeTimes->{{3.950081598892498*^9, 3.95008159922694*^9}, {
  3.950081655015329*^9, 3.9500816680829287`*^9}, {3.950084003040056*^9, 
  3.95008400498672*^9}, {3.950087661543812*^9, 3.95008766169722*^9}, {
  3.950087777648685*^9, 3.9500878082992687`*^9}},
 CellLabel->
  "In[168]:=",ExpressionUUID->"86e153e3-f97b-4868-a63b-92c152ec2706"],

Cell[BoxData[
 RowBox[{
  SuperscriptBox[
   RowBox[{"(", 
    RowBox[{"1", "+", 
     SqrtBox[
      RowBox[{"1", "-", 
       FractionBox["1", 
        SuperscriptBox["b", "2"]]}]]}], ")"}], "2"], " ", 
  SuperscriptBox["b", "2"]}]], "Output",
 CellChangeTimes->{
  3.950084005432482*^9, 3.9500845090682383`*^9, 3.95008766206539*^9, {
   3.95008778745579*^9, 3.950087811732563*^9}, 3.9500889484650917`*^9},
 CellLabel->
  "Out[168]=",ExpressionUUID->"1ec4e33b-5921-4254-9a37-209c823c4ed7"]
}, Open  ]],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{
    StyleBox["(",
     FontFamily->"Source Sans Pro"], 
    StyleBox[" ",
     FontFamily->"Source Sans Pro"], 
    RowBox[{
     RowBox[{
      StyleBox[
       FormBox[
        SubscriptBox["V", "sqrt"],
        TraditionalForm],
       FontFamily->"Source Sans Pro"], 
      SubscriptBox[
       RowBox[{"(", "AB", ")"}], "B"]}], "+", 
     StyleBox[" ",
      FontFamily->"Source Sans Pro"], 
     StyleBox[
      RowBox[{
       FormBox[
        SubscriptBox["V", "sqrt"],
        TraditionalForm], 
       RowBox[{"(", "B", ")"}]}],
      FontFamily->"Source Sans Pro"]}], 
    StyleBox[")",
     FontFamily->"Source Sans Pro"]}], 
   StyleBox["/",
    FontFamily->"Source Sans Pro"], 
   StyleBox["2",
    FontFamily->"Source Sans Pro"]}], 
  StyleBox[" ",
   FontFamily->"Source Sans Pro"], 
  StyleBox["is",
   FontFamily->"Source Sans Pro"]}]], "Text",
 CellChangeTimes->{{3.950081989759842*^9, 3.950081999664391*^9}, {
   3.9500822526542187`*^9, 3.950082267700205*^9}, 3.950083449789364*^9, {
   3.950083546852602*^9, 
   3.950083548814783*^9}},ExpressionUUID->"50a178c8-0407-4d83-88b9-\
ecf7d6e9467e"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"aveBE", "=", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"FullSimplify", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"FullSimplify", "[", 
            RowBox[{
             RowBox[{
              RowBox[{"Table", "[", 
               RowBox[{
                RowBox[{
                 SubscriptBox["V", 
                  RowBox[{"sqrt", ",", "BE"}]], "[", 
                 RowBox[{"[", 
                  RowBox[{"i", ",", "j"}], "]"}], "]"}], ",", 
                RowBox[{"{", 
                 RowBox[{"i", ",", "3", ",", "4"}], "}"}], ",", 
                RowBox[{"{", 
                 RowBox[{"j", ",", "3", ",", "4"}], "}"}]}], "]"}], "/.", 
              RowBox[{"{", 
               RowBox[{
                RowBox[{"a", "->", 
                 RowBox[{"1", "+", 
                  RowBox[{"2", " ", "lam", " ", "Ns"}]}]}], ",", 
                RowBox[{"b", "->", 
                 RowBox[{"1", "+", 
                  RowBox[{"2", " ", 
                   RowBox[{"(", 
                    RowBox[{"1", "-", "lam"}], ")"}], " ", "Ns"}]}]}], ",", 
                " ", 
                RowBox[{"c", "->", 
                 RowBox[{
                  RowBox[{"-", "2"}], " ", 
                  SqrtBox[
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"1", "-", "lam"}], ")"}], " ", "lam"}], ")"}]], 
                  " ", "Ns"}]}]}], "}"}]}], ",", 
             RowBox[{"Assumptions", "->", 
              RowBox[{
               RowBox[{"Ns", ">", "0"}], "&&", 
               RowBox[{"1", ">", "lam", ">", "0"}]}]}]}], "]"}], ")"}], "//", 
          "Simplify"}], ")"}], "+", 
        RowBox[{"(", 
         RowBox[{
          SubscriptBox["V", 
           RowBox[{"sqrt", ",", "e"}]], "/.", 
          RowBox[{"{", 
           RowBox[{"b", "->", 
            RowBox[{"1", "+", 
             RowBox[{"2", " ", 
              RowBox[{"(", 
               RowBox[{"1", "-", "lam"}], ")"}], " ", "Ns"}]}]}], "}"}]}], 
         ")"}]}], ",", 
       RowBox[{"Assumptions", "->", 
        RowBox[{
         RowBox[{"Ns", ">", "0"}], "&&", 
         RowBox[{"1", ">", "lam", ">", "0"}]}]}]}], "]"}], "/", "2"}], "//", 
    "Expand"}], "//", "FullSimplify"}]}]], "Input",
 CellChangeTimes->{{3.9500833677063503`*^9, 3.950083425996317*^9}, {
  3.950083459320685*^9, 3.95008346838878*^9}, {3.950083552962742*^9, 
  3.950083555023024*^9}, {3.950083587048614*^9, 3.950083588679957*^9}, {
  3.950083665095255*^9, 3.9500838142192373`*^9}, {3.950084137775073*^9, 
  3.950084189410212*^9}, {3.950085068391397*^9, 3.9500850700238047`*^9}, {
  3.950087665902833*^9, 3.950087666639727*^9}, {3.9500877234713793`*^9, 
  3.950087814082984*^9}, {3.9500878558286047`*^9, 3.950087886532525*^9}, {
  3.9500879351687307`*^9, 3.9500879361277122`*^9}},
 CellLabel->
  "In[144]:=",ExpressionUUID->"abd0b8e6-aeb6-48ee-a686-50b42550ce02"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{
     FractionBox[
      RowBox[{
       RowBox[{
        RowBox[{"-", "4"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "lam"}], ")"}], " ", 
        SuperscriptBox["Ns", "3"]}], "-", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "lam"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          SqrtBox[
           RowBox[{
            SuperscriptBox["Ns", "3"], " ", 
            RowBox[{"(", 
             RowBox[{"1", "+", "Ns"}], ")"}]}]], "+", 
          RowBox[{"2", " ", 
           SqrtBox[
            RowBox[{
             SuperscriptBox["Ns", "5"], " ", 
             RowBox[{"(", 
              RowBox[{"1", "+", "Ns"}], ")"}]}]]}]}], ")"}]}], "+", 
       RowBox[{"Ns", " ", 
        RowBox[{"(", 
         RowBox[{"1", "+", 
          SqrtBox[
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1"}], "+", "lam"}], ")"}], " ", "Ns", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1"}], "+", 
              RowBox[{
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "1"}], "+", "lam"}], ")"}], " ", "Ns"}]}], 
             ")"}]}]]}], ")"}]}], "+", 
       RowBox[{"2", " ", 
        SuperscriptBox["Ns", "2"], " ", 
        RowBox[{"(", 
         RowBox[{"2", "-", "lam", "+", 
          SqrtBox[
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1"}], "+", "lam"}], ")"}], " ", "Ns", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1"}], "+", 
              RowBox[{
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "1"}], "+", "lam"}], ")"}], " ", "Ns"}]}], 
             ")"}]}]]}], ")"}]}]}], 
      RowBox[{"Ns", " ", 
       RowBox[{"(", 
        RowBox[{"1", "+", 
         RowBox[{"2", " ", "Ns"}]}], ")"}]}]], ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", 
     FractionBox[
      RowBox[{
       RowBox[{
        RowBox[{"-", "4"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "lam"}], ")"}], " ", 
        SuperscriptBox["Ns", "3"]}], "-", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "lam"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          SqrtBox[
           RowBox[{
            SuperscriptBox["Ns", "3"], " ", 
            RowBox[{"(", 
             RowBox[{"1", "+", "Ns"}], ")"}]}]], "+", 
          RowBox[{"2", " ", 
           SqrtBox[
            RowBox[{
             SuperscriptBox["Ns", "5"], " ", 
             RowBox[{"(", 
              RowBox[{"1", "+", "Ns"}], ")"}]}]]}]}], ")"}]}], "+", 
       RowBox[{"Ns", " ", 
        RowBox[{"(", 
         RowBox[{"1", "+", 
          SqrtBox[
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1"}], "+", "lam"}], ")"}], " ", "Ns", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1"}], "+", 
              RowBox[{
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "1"}], "+", "lam"}], ")"}], " ", "Ns"}]}], 
             ")"}]}]]}], ")"}]}], "+", 
       RowBox[{"2", " ", 
        SuperscriptBox["Ns", "2"], " ", 
        RowBox[{"(", 
         RowBox[{"2", "-", "lam", "+", 
          SqrtBox[
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1"}], "+", "lam"}], ")"}], " ", "Ns", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1"}], "+", 
              RowBox[{
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "1"}], "+", "lam"}], ")"}], " ", "Ns"}]}], 
             ")"}]}]]}], ")"}]}]}], 
      RowBox[{"Ns", " ", 
       RowBox[{"(", 
        RowBox[{"1", "+", 
         RowBox[{"2", " ", "Ns"}]}], ")"}]}]]}], "}"}]}], "}"}]], "Output",
 CellChangeTimes->{
  3.950083757886855*^9, {3.9500837880519953`*^9, 3.950083814467424*^9}, 
   3.950084017519319*^9, 3.9500840484375267`*^9, {3.950084132879352*^9, 
   3.9500841815983973`*^9}, 3.9500842170193577`*^9, 3.9500850711323223`*^9, {
   3.9500877675863523`*^9, 3.9500878276602907`*^9}, 3.9500878598536587`*^9, 
   3.950087892495282*^9, 3.950087939827814*^9},
 CellLabel->
  "Out[144]=",ExpressionUUID->"2f857778-c149-453d-881b-1f9fe93211e4"]
}, Open  ]],

Cell[BoxData[""], "Input",
 CellChangeTimes->{{3.950087904255978*^9, 
  3.950087910820509*^9}},ExpressionUUID->"55f8b5bb-1847-496a-b3f3-\
412d0c33186b"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"aveBE", "[", 
   RowBox[{"[", 
    RowBox[{"1", ",", "1"}], "]"}], "]"}], "-", 
  RowBox[{"aveBE", "[", 
   RowBox[{"[", 
    RowBox[{"2", ",", "2"}], "]"}], "]"}]}]], "Input",
 CellChangeTimes->{{3.95008792429537*^9, 3.95008794814919*^9}},
 CellLabel->
  "In[145]:=",ExpressionUUID->"83e50225-6afc-4f47-bd1c-ad13b15ed14b"],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{3.950087948476881*^9},
 CellLabel->
  "Out[145]=",ExpressionUUID->"b05d951a-b515-400d-91fe-f5e875c70c5a"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"FullSimplify", "[", 
  RowBox[{
   RowBox[{
    RowBox[{"aveBE", "[", 
     RowBox[{"[", 
      RowBox[{"1", ",", "1"}], "]"}], "]"}], "-", 
    RowBox[{"(", 
     RowBox[{"1", "+", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"1", "-", "lam"}], ")"}], 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"2", "Ns"}], "+", 
         RowBox[{"Sqrt", "[", 
          RowBox[{"Ns", 
           RowBox[{"(", 
            RowBox[{"1", "+", "Ns"}], ")"}]}], "]"}]}], ")"}]}], "+", 
      RowBox[{"Sqrt", "[", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"1", "-", "lam"}], ")"}], "Ns", 
        RowBox[{"(", 
         RowBox[{"1", "+", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{"1", "-", "lam"}], ")"}], "Ns"}]}], ")"}]}], "]"}]}], 
     ")"}]}], ",", 
   RowBox[{"Assumptions", "->", 
    RowBox[{
     RowBox[{"Ns", ">", "0"}], "&&", 
     RowBox[{"1", ">", "lam", ">", "0"}]}]}]}], "]"}]], "Input",
 CellChangeTimes->{{3.950088272761799*^9, 3.9500884367509413`*^9}},
 CellLabel->
  "In[160]:=",ExpressionUUID->"957d7fb8-4397-4097-a317-7567ac77d414"],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{{3.95008836999156*^9, 3.950088380898025*^9}, {
  3.95008842068637*^9, 3.950088437226244*^9}},
 CellLabel->
  "Out[160]=",ExpressionUUID->"64af9ee9-890d-4d65-86b8-e4e58a299673"]
}, Open  ]],

Cell["\<\
thus, its determinant is equal to \
(1+(1-lam)(2Ns+Sqrt[Ns(1+Ns)])+Sqrt[(1-lam)Ns(1+(1-lam)Ns)])^2\
\>", "Text",
 CellChangeTimes->{{3.950083606413226*^9, 3.950083609787856*^9}, {
   3.950084772453342*^9, 3.950084794812235*^9}, 
   3.950088444128949*^9},ExpressionUUID->"dcc10a06-3b91-4822-9663-\
a4b1e7a049a1"]
}, Closed]],

Cell[CellGroupData[{

Cell[BoxData[
 StyleBox[
  RowBox[{"Computation", 
   FormBox[
    RowBox[{" ", 
     RowBox[{"of", " ", 
      RowBox[{
       SubscriptBox["H", 
        RowBox[{"1", "/", "2"}]], "(", 
       RowBox[{"B", "|", "E"}], ")"}]}]}],
    TraditionalForm], " "}],
  FontFamily->"Source Sans Pro"]], "Subtitle",
 CellChangeTimes->{{3.950084312829178*^9, 3.9500843547711563`*^9}, {
  3.950084635234042*^9, 3.950084640584393*^9}, {3.950085268955484*^9, 
  3.950085279051749*^9}, {3.950087265582596*^9, 3.950087267631427*^9}, {
  3.950088478402487*^9, 
  3.950088483173255*^9}},ExpressionUUID->"e5ead6a0-e841-4dc3-814a-\
27b478d3d6a6"],

Cell["We have", "Text",
 CellChangeTimes->{{3.950084356405999*^9, 
  3.950084360551303*^9}},ExpressionUUID->"e8c811f5-793e-4fb2-8d59-\
8069426da004"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"numBE", "=", 
  RowBox[{
   RowBox[{
    RowBox[{"FullSimplify", "[", 
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{"Sqrt", "[", 
         SubscriptBox["detV", 
          RowBox[{"sqrt", ",", "BE", " "}]], "]"}], 
        RowBox[{"Sqrt", "[", 
         SubscriptBox["detV", 
          RowBox[{"sqrt", ",", "e", " "}]], "]"}]}], "/.", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"a", "->", 
          RowBox[{"1", "+", 
           RowBox[{"2", " ", "lam", " ", "Ns"}]}]}], ",", 
         RowBox[{"b", "->", 
          RowBox[{"1", "+", 
           RowBox[{"2", " ", 
            RowBox[{"(", 
             RowBox[{"1", "-", "lam"}], ")"}], " ", "Ns"}]}]}], ",", " ", 
         RowBox[{"c", "->", 
          RowBox[{
           RowBox[{"-", "2"}], " ", 
           SqrtBox[
            RowBox[{"(", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{"1", "-", "lam"}], ")"}], " ", "lam"}], ")"}]], " ", 
           "Ns"}]}]}], "}"}]}], ",", 
      RowBox[{"Assumptions", "->", 
       RowBox[{
        RowBox[{"Ns", ">", "0"}], "&&", 
        RowBox[{"1", ">", "lam", ">", "0"}]}]}]}], "]"}], "//", "Expand"}], "//",
    "FullSimplify"}]}]], "Input",
 CellChangeTimes->{{3.950084679218843*^9, 3.9500847214925737`*^9}, {
   3.950087269726139*^9, 3.950087275504566*^9}, {3.95008850435121*^9, 
   3.950088510088766*^9}, {3.950088719417366*^9, 3.950088723151628*^9}, 
   3.9500888739164553`*^9, {3.9500890521782227`*^9, 3.950089052696862*^9}},
 CellLabel->
  "In[171]:=",ExpressionUUID->"137c6a02-9462-4aed-a6c7-a76700ee23c7"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(", 
   RowBox[{"1", "+", 
    RowBox[{"2", " ", "Ns"}], "+", 
    RowBox[{"2", " ", 
     SqrtBox[
      RowBox[{"Ns", " ", 
       RowBox[{"(", 
        RowBox[{"1", "+", "Ns"}], ")"}]}]]}]}], ")"}], " ", 
  RowBox[{"(", 
   RowBox[{"1", "-", 
    RowBox[{"2", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "1"}], "+", "lam"}], ")"}], " ", "Ns"}], "+", 
    RowBox[{"2", " ", 
     SqrtBox[
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "lam"}], ")"}], " ", "Ns", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "lam"}], ")"}], " ", "Ns"}]}], 
        ")"}]}]]}]}], ")"}]}]], "Output",
 CellChangeTimes->{{3.950084681551458*^9, 3.9500847259559813`*^9}, 
   3.95008727808127*^9, 3.950088522118639*^9, {3.950088699028284*^9, 
   3.950088727886801*^9}, 3.950088875015483*^9, 3.950088962470348*^9, 
   3.9500890531070547`*^9},
 CellLabel->
  "Out[171]=",ExpressionUUID->"2e90e605-9464-4775-a4c2-7da587695007"]
}, Open  ]],

Cell[TextData[{
 "and",
 Cell[BoxData[
  FormBox[
   RowBox[{" ", 
    RowBox[{
     SubscriptBox["H", 
      RowBox[{"1", "/", "2"}]], "(", 
     RowBox[{"B", "|", "E"}], ")"}]}], TraditionalForm]],
  CellChangeTimes->{{3.950084312829178*^9, 3.9500843547711563`*^9}, {
   3.950084635234042*^9, 3.950084640584393*^9}},ExpressionUUID->
  "9e0f3140-cd83-4148-9442-6acbb38d1e80"],
 " is equal to ",
 Cell[BoxData[
  FormBox[
   RowBox[{
    SubscriptBox["Log", "2"], 
    FractionBox[
     RowBox[{
      RowBox[{"(", 
       RowBox[{"1", "+", 
        RowBox[{"2", " ", "Ns"}], "+", 
        RowBox[{"2", " ", 
         SqrtBox[
          RowBox[{"Ns", " ", 
           RowBox[{"(", 
            RowBox[{"1", "+", "Ns"}], ")"}]}]]}]}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"1", "-", 
        RowBox[{"2", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", "lam"}], ")"}], " ", "Ns"}], "+", 
        RowBox[{"2", " ", 
         SqrtBox[
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", "lam"}], ")"}], " ", "Ns", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "1"}], "+", "lam"}], ")"}], " ", "Ns"}]}], 
            ")"}]}]]}]}], ")"}]}], 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"1", "+", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"1", "-", "lam"}], ")"}], 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"2", "Ns"}], "+", 
           RowBox[{"Sqrt", "[", 
            RowBox[{"Ns", "(", 
             RowBox[{"1", "+", "Ns"}], ")"}], "]"}]}], ")"}]}], "+", 
        RowBox[{"Sqrt", "[", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"1", "-", "lam"}], ")"}], 
          RowBox[{"Ns", "(", 
           RowBox[{"1", "+", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{"1", "-", "lam"}], ")"}], "Ns"}]}], ")"}]}], "]"}]}], 
       ")"}], "^", "2"}]]}], TraditionalForm]],ExpressionUUID->
  "5aeba648-172c-4e5c-83a4-30e2bcebcd5d"]
}], "Text",
 CellChangeTimes->{{3.95008471415768*^9, 3.950084714561253*^9}, 
   3.950084818245797*^9, {3.9500848756801558`*^9, 3.9500850213783712`*^9}, {
   3.950085074456843*^9, 3.9500850766924*^9}, {3.95008511251126*^9, 
   3.950085144068359*^9}, {3.9500872817315273`*^9, 3.950087317158144*^9}, {
   3.9500889676639347`*^9, 3.950088967806871*^9}, {3.950089005644432*^9, 
   3.9500890056445293`*^9}, {3.950089061689465*^9, 
   3.950089061689584*^9}},ExpressionUUID->"5cbb4442-7ccf-407e-bb03-\
244b7b084311"],

Cell["The limit is", "Text",
 CellChangeTimes->{{3.950095946708231*^9, 
  3.950095951549488*^9}},ExpressionUUID->"465b8d04-8784-494d-a7f0-\
9b5c04b63e37"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Limit", "[", 
  RowBox[{
   RowBox[{"Log", "[", 
    RowBox[{
     FractionBox[
      RowBox[{
       RowBox[{"(", 
        RowBox[{"1", "+", 
         RowBox[{"2", " ", "Ns"}], "+", 
         RowBox[{"2", " ", 
          SqrtBox[
           RowBox[{"Ns", " ", 
            RowBox[{"(", 
             RowBox[{"1", "+", "Ns"}], ")"}]}]]}]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"1", "-", 
         RowBox[{"2", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "lam"}], ")"}], " ", "Ns"}], "+", 
         RowBox[{"2", " ", 
          SqrtBox[
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1"}], "+", "lam"}], ")"}], " ", "Ns", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1"}], "+", 
              RowBox[{
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "1"}], "+", "lam"}], ")"}], " ", "Ns"}]}], 
             ")"}]}]]}]}], ")"}]}], 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"1", "+", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"1", "-", "lam"}], ")"}], 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"2", "Ns"}], "+", 
            RowBox[{"Sqrt", "[", 
             RowBox[{"Ns", "(", 
              RowBox[{"1", "+", "Ns"}], ")"}], "]"}]}], ")"}]}], "+", 
         RowBox[{"Sqrt", "[", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{"1", "-", "lam"}], ")"}], 
           RowBox[{"Ns", "(", 
            RowBox[{"1", "+", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{"1", "-", "lam"}], ")"}], "Ns"}]}], ")"}]}], "]"}]}], 
        ")"}], "^", "2"}]], ",", "2"}], "]"}], ",", 
   RowBox[{"Ns", "->", "Infinity"}], ",", 
   RowBox[{"Assumptions", "->", 
    RowBox[{"1", ">", "lam", ">", "0"}]}]}], "]"}]], "Input",
 CellChangeTimes->{{3.909482401416494*^9, 3.9094824128789263`*^9}, {
   3.9500804369318247`*^9, 3.950080439012904*^9}, 3.9500819800637712`*^9, {
   3.9500959538567533`*^9, 3.950096151333583*^9}, 3.9500961921037483`*^9},
 CellLabel->"In[56]:=",ExpressionUUID->"a357550a-fea1-42bb-9450-f777b7c49aa2"],

Cell[BoxData[
 RowBox[{"-", 
  FractionBox[
   RowBox[{"Log", "[", "2", "]"}], 
   RowBox[{"Log", "[", 
    RowBox[{"1", "-", "lam"}], "]"}]]}]], "Output",
 CellChangeTimes->{{3.950096106050899*^9, 3.950096152243569*^9}, 
   3.9500961933315763`*^9},
 CellLabel->"Out[56]=",ExpressionUUID->"e8064868-2382-4398-80d9-a9e5a7a02052"]
}, Open  ]],

Cell["", "Text",
 CellChangeTimes->{{3.909482401416494*^9, 3.9094824128789263`*^9}, {
   3.9500804369318247`*^9, 3.950080439012904*^9}, 3.9500819800637712`*^9, 
   3.950096179400374*^9},ExpressionUUID->"b7e6a9d4-24f9-4b66-93cc-\
d48c43ac37ba"]
}, Closed]]
}, Open  ]],

Cell[CellGroupData[{

Cell["Amplifier channel", "Title",
 CellChangeTimes->{{3.950089607501594*^9, 
  3.950089614499557*^9}},ExpressionUUID->"ce7bbae9-4fb9-4168-be4c-\
f5bbcc7f6a91"],

Cell[CellGroupData[{

Cell["Output state", "Subtitle",
 CellGroupingRules->{"GroupTogetherGrouping", 10000.},
 CellChangeTimes->{{3.950073335172624*^9, 3.9500733395798073`*^9}, {
   3.950073553755067*^9, 3.9500736086196127`*^9}, {3.950073692115856*^9, 
   3.9500736936493692`*^9}, 
   3.950080323403314*^9},ExpressionUUID->"c1400a8c-05b1-4553-bbb5-\
72b6fe62b45a"],

Cell["\<\
We compute the covariance matrix of the three-mode state on the system ABE, \
at the output of the squeezing acting on BE, extending the amplifier on B. \
The 2x2 blocks of the covariance matrix are ordered as A,B,E\
\>", "Text",
 CellGroupingRules->{"GroupTogetherGrouping", 10000.},
 CellChangeTimes->{{3.9500737001668587`*^9, 3.9500738318661327`*^9}, 
   3.950080323403494*^9, {3.950091720265427*^9, 
   3.95009172610071*^9}},ExpressionUUID->"d467de98-75fc-4c61-85a9-\
d626f0415863"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"Squeezing", "[", "g_", "]"}], ":=", GridBox[{
    {"1", "0", "0", "0", "0", "0"},
    {"0", "1", "0", "0", "0", "0"},
    {"0", "0", 
     RowBox[{"Sqrt", "[", "g", "]"}], "0", 
     RowBox[{"Sqrt", "[", 
      RowBox[{"g", "-", "1"}], "]"}], "0"},
    {"0", "0", "0", 
     RowBox[{"Sqrt", "[", "g", "]"}], "0", 
     RowBox[{"-", 
      RowBox[{"Sqrt", "[", 
       RowBox[{"g", "-", "1"}], "]"}]}]},
    {"0", "0", 
     RowBox[{"Sqrt", "[", 
      RowBox[{"g", "-", "1"}], "]"}], "0", 
     RowBox[{"Sqrt", "[", "g", "]"}], "0"},
    {"0", "0", "0", 
     RowBox[{"-", 
      RowBox[{"Sqrt", "[", 
       RowBox[{"g", "-", "1"}], "]"}]}], "0", 
     RowBox[{"Sqrt", "[", "g", "]"}]}
   }]}], "\[IndentingNewLine]", 
 RowBox[{"Omega", "=", 
  RowBox[{"{", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"0", ",", "1"}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"-", "1"}], ",", "0"}], "}"}]}], "}"}]}], "\[IndentingNewLine]", 
 RowBox[{"Omega2", "=", 
  RowBox[{"KroneckerProduct", "[", 
   RowBox[{
    RowBox[{"IdentityMatrix", "[", "2", "]"}], ",", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"0", ",", "1"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"-", "1"}], ",", "0"}], "}"}]}], "}"}]}], "]"}]}]}], "Input",
 CellGroupingRules->{"GroupTogetherGrouping", 10000.},
 CellChangeTimes->{{3.946895157433895*^9, 3.946895160703423*^9}, 
   3.950096401398608*^9},
 CellLabel->"In[1]:=",ExpressionUUID->"09de0076-4c9c-41a1-a77d-f4b086a43052"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"0", ",", "1"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"-", "1"}], ",", "0"}], "}"}]}], "}"}]], "Output",
 CellGroupingRules->{"GroupTogetherGrouping", 10000.},
 CellChangeTimes->{3.946895207048716*^9, 3.9468961260590363`*^9, 
  3.9468961577294607`*^9, 3.947501011269126*^9, 3.950092900417549*^9, 
  3.950096401398896*^9},
 CellLabel->"Out[2]=",ExpressionUUID->"7a1d77e4-9c16-478c-9bce-7c24a5504ea9"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"0", ",", "1", ",", "0", ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"-", "1"}], ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", "0", ",", "0", ",", "1"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", "0", ",", 
     RowBox[{"-", "1"}], ",", "0"}], "}"}]}], "}"}]], "Output",
 CellGroupingRules->{"GroupTogetherGrouping", 10000.},
 CellChangeTimes->{3.946895207048716*^9, 3.9468961260590363`*^9, 
  3.9468961577294607`*^9, 3.947501011269126*^9, 3.950092900418315*^9, 
  3.950096401399022*^9},
 CellLabel->"Out[3]=",ExpressionUUID->"6d64c0ec-9b43-4885-ab57-f0fe26f3a616"],

Cell[BoxData[
 RowBox[{
  RowBox[{"Inputstate", "[", "Ns_", "]"}], ":=", GridBox[{
    {
     RowBox[{
      RowBox[{"2", "Ns"}], "+", "1"}], "0", 
     RowBox[{"2", 
      RowBox[{"Sqrt", "[", 
       RowBox[{"Ns", 
        RowBox[{"(", 
         RowBox[{"Ns", "+", "1"}], ")"}]}], "]"}]}], "0", "0", "0"},
    {"0", 
     RowBox[{
      RowBox[{"2", "Ns"}], "+", "1"}], "0", 
     RowBox[{
      RowBox[{"-", "2"}], 
      RowBox[{"Sqrt", "[", 
       RowBox[{"Ns", 
        RowBox[{"(", 
         RowBox[{"Ns", "+", "1"}], ")"}]}], "]"}]}], "0", "0"},
    {
     RowBox[{"2", 
      RowBox[{"Sqrt", "[", " ", 
       RowBox[{"Ns", 
        RowBox[{"(", 
         RowBox[{"Ns", "+", "1"}], ")"}]}], "]"}]}], "0", 
     RowBox[{
      RowBox[{"2", " ", "Ns"}], "+", "1"}], "0", "0", "0"},
    {"0", 
     RowBox[{
      RowBox[{"-", "2"}], 
      RowBox[{"Sqrt", "[", " ", 
       RowBox[{"Ns", 
        RowBox[{"(", 
         RowBox[{"Ns", "+", "1"}], ")"}]}], "]"}]}], "0", 
     RowBox[{
      RowBox[{"2", " ", "Ns"}], "+", "1"}], "0", "0"},
    {"0", "0", "0", "0", "1", "0"},
    {"0", "0", "0", "0", "0", "1"}
   }]}]], "Input",
 CellGroupingRules->{"GroupTogetherGrouping", 10000.},
 CellChangeTimes->{3.9500964013991213`*^9},
 CellLabel->"In[4]:=",ExpressionUUID->"5949cc3f-aec8-4a8d-84fe-d12622072338"],

Cell[BoxData[
 RowBox[{
  RowBox[{"Cov", "[", 
   RowBox[{"g_", ",", "Ns_"}], "]"}], ":=", " ", 
  RowBox[{
   RowBox[{"Squeezing", "[", "g", "]"}], ".", 
   RowBox[{"Inputstate", "[", "Ns", "]"}], ".", 
   RowBox[{"Transpose", "[", 
    RowBox[{"Squeezing", "[", "g", "]"}], "]"}]}]}]], "Input",
 CellGroupingRules->{"GroupTogetherGrouping", 10000.},
 CellChangeTimes->{3.9475010193222733`*^9, 3.950096401399211*^9},
 CellLabel->"In[5]:=",ExpressionUUID->"6618f807-bf32-4ec4-9af6-d3b78034d87a"],

Cell[BoxData[
 RowBox[{
  RowBox[{"Cov", "[", 
   RowBox[{"g", ",", "Ns"}], "]"}], "//", "MatrixForm"}]], "Input",
 CellGroupingRules->{"GroupTogetherGrouping", 10000.},
 CellChangeTimes->{{3.947501024774932*^9, 3.9475010260295973`*^9}, {
   3.9500918067998037`*^9, 3.950091810857727*^9}, 3.950096401399322*^9},
 CellLabel->"In[6]:=",ExpressionUUID->"cf078949-481a-4065-b2ed-85f12b289db6"],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", GridBox[{
     {
      RowBox[{"1", "+", 
       RowBox[{"2", " ", "Ns"}]}], "0", 
      RowBox[{"2", " ", 
       SqrtBox["g"], " ", 
       SqrtBox[
        RowBox[{"Ns", " ", 
         RowBox[{"(", 
          RowBox[{"1", "+", "Ns"}], ")"}]}]]}], "0", 
      RowBox[{"2", " ", 
       SqrtBox[
        RowBox[{
         RowBox[{"-", "1"}], "+", "g"}]], " ", 
       SqrtBox[
        RowBox[{"Ns", " ", 
         RowBox[{"(", 
          RowBox[{"1", "+", "Ns"}], ")"}]}]]}], "0"},
     {"0", 
      RowBox[{"1", "+", 
       RowBox[{"2", " ", "Ns"}]}], "0", 
      RowBox[{
       RowBox[{"-", "2"}], " ", 
       SqrtBox["g"], " ", 
       SqrtBox[
        RowBox[{"Ns", " ", 
         RowBox[{"(", 
          RowBox[{"1", "+", "Ns"}], ")"}]}]]}], "0", 
      RowBox[{"2", " ", 
       SqrtBox[
        RowBox[{
         RowBox[{"-", "1"}], "+", "g"}]], " ", 
       SqrtBox[
        RowBox[{"Ns", " ", 
         RowBox[{"(", 
          RowBox[{"1", "+", "Ns"}], ")"}]}]]}]},
     {
      RowBox[{"2", " ", 
       SqrtBox["g"], " ", 
       SqrtBox[
        RowBox[{"Ns", " ", 
         RowBox[{"(", 
          RowBox[{"1", "+", "Ns"}], ")"}]}]]}], "0", 
      RowBox[{
       RowBox[{"-", "1"}], "+", "g", "+", 
       RowBox[{"g", " ", 
        RowBox[{"(", 
         RowBox[{"1", "+", 
          RowBox[{"2", " ", "Ns"}]}], ")"}]}]}], "0", 
      RowBox[{
       RowBox[{
        SqrtBox[
         RowBox[{
          RowBox[{"-", "1"}], "+", "g"}]], " ", 
        SqrtBox["g"]}], "+", 
       RowBox[{
        SqrtBox[
         RowBox[{
          RowBox[{"-", "1"}], "+", "g"}]], " ", 
        SqrtBox["g"], " ", 
        RowBox[{"(", 
         RowBox[{"1", "+", 
          RowBox[{"2", " ", "Ns"}]}], ")"}]}]}], "0"},
     {"0", 
      RowBox[{
       RowBox[{"-", "2"}], " ", 
       SqrtBox["g"], " ", 
       SqrtBox[
        RowBox[{"Ns", " ", 
         RowBox[{"(", 
          RowBox[{"1", "+", "Ns"}], ")"}]}]]}], "0", 
      RowBox[{
       RowBox[{"-", "1"}], "+", "g", "+", 
       RowBox[{"g", " ", 
        RowBox[{"(", 
         RowBox[{"1", "+", 
          RowBox[{"2", " ", "Ns"}]}], ")"}]}]}], "0", 
      RowBox[{
       RowBox[{
        RowBox[{"-", 
         SqrtBox[
          RowBox[{
           RowBox[{"-", "1"}], "+", "g"}]]}], " ", 
        SqrtBox["g"]}], "-", 
       RowBox[{
        SqrtBox[
         RowBox[{
          RowBox[{"-", "1"}], "+", "g"}]], " ", 
        SqrtBox["g"], " ", 
        RowBox[{"(", 
         RowBox[{"1", "+", 
          RowBox[{"2", " ", "Ns"}]}], ")"}]}]}]},
     {
      RowBox[{"2", " ", 
       SqrtBox[
        RowBox[{
         RowBox[{"-", "1"}], "+", "g"}]], " ", 
       SqrtBox[
        RowBox[{"Ns", " ", 
         RowBox[{"(", 
          RowBox[{"1", "+", "Ns"}], ")"}]}]]}], "0", 
      RowBox[{
       RowBox[{
        SqrtBox[
         RowBox[{
          RowBox[{"-", "1"}], "+", "g"}]], " ", 
        SqrtBox["g"]}], "+", 
       RowBox[{
        SqrtBox[
         RowBox[{
          RowBox[{"-", "1"}], "+", "g"}]], " ", 
        SqrtBox["g"], " ", 
        RowBox[{"(", 
         RowBox[{"1", "+", 
          RowBox[{"2", " ", "Ns"}]}], ")"}]}]}], "0", 
      RowBox[{"g", "+", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "g"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"1", "+", 
          RowBox[{"2", " ", "Ns"}]}], ")"}]}]}], "0"},
     {"0", 
      RowBox[{"2", " ", 
       SqrtBox[
        RowBox[{
         RowBox[{"-", "1"}], "+", "g"}]], " ", 
       SqrtBox[
        RowBox[{"Ns", " ", 
         RowBox[{"(", 
          RowBox[{"1", "+", "Ns"}], ")"}]}]]}], "0", 
      RowBox[{
       RowBox[{
        RowBox[{"-", 
         SqrtBox[
          RowBox[{
           RowBox[{"-", "1"}], "+", "g"}]]}], " ", 
        SqrtBox["g"]}], "-", 
       RowBox[{
        SqrtBox[
         RowBox[{
          RowBox[{"-", "1"}], "+", "g"}]], " ", 
        SqrtBox["g"], " ", 
        RowBox[{"(", 
         RowBox[{"1", "+", 
          RowBox[{"2", " ", "Ns"}]}], ")"}]}]}], "0", 
      RowBox[{"g", "+", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "g"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"1", "+", 
          RowBox[{"2", " ", "Ns"}]}], ")"}]}]}]}
    },
    GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.7]}, 
        Offset[0.27999999999999997`]}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}}], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Output",
 CellGroupingRules->{"GroupTogetherGrouping", 10000.},
 CellChangeTimes->{3.950091811882481*^9, 3.9500929104598494`*^9, 
  3.95009640139944*^9},
 CellLabel->
  "Out[6]//MatrixForm=",ExpressionUUID->"24fbc2d4-fbd0-420a-a7be-\
50d563177772"]
}, Open  ]],

Cell[CellGroupData[{

Cell[TextData[{
 "Computation of ",
 Cell[BoxData[
  FormBox[
   SubscriptBox["V", "sqrt"], TraditionalForm]],ExpressionUUID->
  "a8ef7424-ee9c-488a-aba0-93e6004358f5"],
 "(AB) , ",
 Cell[BoxData[
  FormBox[
   SubscriptBox["V", "sqrt"], TraditionalForm]],ExpressionUUID->
  "a04edd7d-e451-4d99-98eb-1606aaf0324f"],
 "(B)"
}], "Subtitle",
 CellChangeTimes->{{3.950073943085441*^9, 3.950073965165*^9}, {
  3.9500794900816936`*^9, 3.950079521702331*^9}, {3.9500795723639803`*^9, 
  3.950079572882456*^9}, {3.95007968424354*^9, 3.9500796906555767`*^9}, {
  3.950080385556428*^9, 3.950080399368449*^9}, {3.950080453475285*^9, 
  3.950080482301882*^9}, {3.9500853100756207`*^9, 3.9500853328861*^9}, {
  3.950085392427311*^9, 3.9500853972470417`*^9}, {3.950091750074972*^9, 
  3.950091752569981*^9}},ExpressionUUID->"fd191d0b-245a-440e-8d84-\
51f070934276"],

Cell[CellGroupData[{

Cell[TextData[{
 "computation of ",
 Cell[BoxData[
  FormBox[
   SubscriptBox["V", "sqrt"], TraditionalForm]],ExpressionUUID->
  "d02ca292-12c3-40b4-9f77-a071d32ca560"],
 "(AB)"
}], "Subsection",
 CellChangeTimes->{{3.950080551700431*^9, 
  3.950080561226226*^9}},ExpressionUUID->"a9c06738-4e80-43f7-a846-\
1d18f9ba66fa"],

Cell[TextData[{
 "The AB block of the covariance matrix above has the structure ",
 Cell[BoxData[
  TagBox[
   RowBox[{"(", "\[NoBreak]", GridBox[{
      {"a", "0", "c", "0"},
      {"0", "a", "0", 
       RowBox[{"-", "c"}]},
      {"c", "0", "b", "0"},
      {"0", 
       RowBox[{"-", "c"}], "0", "b"}
     },
     GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
     GridBoxSpacings->{"Columns" -> {
         Offset[0.27999999999999997`], {
          Offset[0.7]}, 
         Offset[0.27999999999999997`]}, "Rows" -> {
         Offset[0.2], {
          Offset[0.4]}, 
         Offset[0.2]}}], "\[NoBreak]", ")"}],
   Function[BoxForm`e$, 
    MatrixForm[BoxForm`e$]]]],
  CellChangeTimes->{{3.909481172562539*^9, 3.909481177588779*^9}, 
    3.909481310168239*^9, 3.909484698000927*^9},ExpressionUUID->
  "92d2f340-e3fb-4a27-b237-e200442e1ee6"],
 ", so V.(i Omega) is\n"
}], "Text",
 CellChangeTimes->{{3.950073974933795*^9, 3.950074059215485*^9}, {
  3.950074125981784*^9, 3.9500741551826553`*^9}, {3.9500745358282022`*^9, 
  3.950074536527996*^9}, {3.950074576265738*^9, 3.950074579029052*^9}, {
  3.95007894435855*^9, 3.950078945643256*^9}, {3.9500789979166803`*^9, 
  3.950078999371076*^9}, {3.950079112775077*^9, 3.9500791507458076`*^9}, {
  3.9500796319901953`*^9, 3.950079639456691*^9}, {3.9500926073128757`*^9, 
  3.9500926093631077`*^9}},ExpressionUUID->"962fa3c7-3e00-43c9-899e-\
a0b0808863c8"],

Cell[BoxData[""], "Input",
 CellChangeTimes->{{3.950079138777581*^9, 3.950079141141665*^9}},
 CellLabel->"In[8]:=",ExpressionUUID->"f12d4e17-36ff-440a-b5cf-dd3975afbb09"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"I", 
   RowBox[{
    RowBox[{"(", "\[NoBreak]", GridBox[{
       {"a", "0", "c", "0"},
       {"0", "a", "0", 
        RowBox[{"-", "c"}]},
       {"c", "0", "b", "0"},
       {"0", 
        RowBox[{"-", "c"}], "0", "b"}
      },
      GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
      GridBoxSpacings->{"Columns" -> {
          Offset[0.27999999999999997`], {
           Offset[0.7]}, 
          Offset[0.27999999999999997`]}, "Rows" -> {
          Offset[0.2], {
           Offset[0.4]}, 
          Offset[0.2]}}], "\[NoBreak]", ")"}], ".", "Omega2"}]}], "//", 
  "MatrixForm"}]], "Input",
 CellChangeTimes->{{3.950079158589294*^9, 3.950079179000762*^9}},
 CellLabel->"In[9]:=",ExpressionUUID->"79cad5ab-5697-4303-9609-e0b023cf07ad"],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", GridBox[{
     {"0", 
      RowBox[{"\[ImaginaryI]", " ", "a"}], "0", 
      RowBox[{"\[ImaginaryI]", " ", "c"}]},
     {
      RowBox[{
       RowBox[{"-", "\[ImaginaryI]"}], " ", "a"}], "0", 
      RowBox[{"\[ImaginaryI]", " ", "c"}], "0"},
     {"0", 
      RowBox[{"\[ImaginaryI]", " ", "c"}], "0", 
      RowBox[{"\[ImaginaryI]", " ", "b"}]},
     {
      RowBox[{"\[ImaginaryI]", " ", "c"}], "0", 
      RowBox[{
       RowBox[{"-", "\[ImaginaryI]"}], " ", "b"}], "0"}
    },
    GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.7]}, 
        Offset[0.27999999999999997`]}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}}], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Output",
 CellChangeTimes->{{3.950079176011814*^9, 3.9500791792933617`*^9}, 
   3.950091830735713*^9},
 CellLabel->
  "Out[9]//MatrixForm=",ExpressionUUID->"12be6f45-2808-4d04-bf7b-\
71a98dbf013e"]
}, Open  ]],

Cell["\<\
To simplify the calculation, we do the computation using this notation, and \
then insert back the actual values . First we compute \
\>", "Text",
 CellChangeTimes->{{3.95007913284934*^9, 
  3.9500791355168877`*^9}},ExpressionUUID->"926a0c9d-a34b-4797-a351-\
9a032fc5c545"],

Cell[CellGroupData[{

Cell["matrix of eigenvectors", "Subsubsection",
 CellChangeTimes->{{3.9500745773601007`*^9, 
  3.950074596294838*^9}},ExpressionUUID->"20246f29-cb36-4c7b-98d5-\
6cd956580189"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"M", "=", 
    RowBox[{
     RowBox[{
      RowBox[{"Eigenvectors", "[", GridBox[{
         {"0", "a", "0", 
          RowBox[{" ", "c"}]},
         {
          RowBox[{"-", "a"}], "0", 
          RowBox[{" ", "c"}], "0"},
         {"0", 
          RowBox[{" ", "c"}], "0", "b"},
         {
          RowBox[{" ", "c"}], "0", 
          RowBox[{"-", "b"}], "0"}
        },
        GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
        GridBoxSpacings->{"Columns" -> {
            Offset[0.27999999999999997`], {
             Offset[0.7]}, 
            Offset[0.27999999999999997`]}, "Rows" -> {
            Offset[0.2], {
             Offset[0.4]}, 
            Offset[0.2]}}], "]"}], "//", "FullSimplify"}], "//", 
     "Transpose"}]}], ";"}], "\[IndentingNewLine]"}]], "Input",
 CellChangeTimes->{
  3.909480224978217*^9, {3.909480261467675*^9, 3.909480267021893*^9}, {
   3.909481277089345*^9, 3.909481280226416*^9}, {3.9302097141900997`*^9, 
   3.9302097346627913`*^9}, {3.9500741238317633`*^9, 3.950074143381339*^9}, {
   3.950074708209951*^9, 3.950074719194322*^9}, {3.9500747679253473`*^9, 
   3.950074770081018*^9}},
 CellLabel->"In[1]:=",ExpressionUUID->"2e882d7c-c65a-4769-866e-393d2f67e016"]
}, Open  ]],

Cell[CellGroupData[{

Cell["inverse matrix of eigenvectors", "Subsubsection",
 CellChangeTimes->{{3.909480425576159*^9, 3.909480435538741*^9}, {
  3.950074171298974*^9, 3.950074173565667*^9}, {3.95007459031222*^9, 
  3.9500746266413813`*^9}, {3.950084263375401*^9, 
  3.950084273050157*^9}},ExpressionUUID->"312cd62a-eaa4-44f3-8fce-\
93c834022850"],

Cell[BoxData[
 RowBox[{
  RowBox[{"Minv", "=", 
   RowBox[{
    RowBox[{"Inverse", "[", "M", "]"}], "//", "FullSimplify"}]}], 
  ";"}]], "Input",
 CellChangeTimes->{{3.909472037615428*^9, 3.909472085648527*^9}, {
  3.9500741757823553`*^9, 3.950074176283539*^9}},
 CellLabel->"In[2]:=",ExpressionUUID->"527cbe3d-73ca-4ec3-a44f-eb54fd07289c"],

Cell["these are the eigenvalues", "Text",
 CellChangeTimes->{{3.9094804696339283`*^9, 
  3.909480503660028*^9}},ExpressionUUID->"08593f0a-ea6a-4ece-a020-\
5832fc950078"]
}, Open  ]],

Cell[CellGroupData[{

Cell["diagonal matrix of eigenvalues", "Subsubsection",
 CellChangeTimes->{{3.950074637409382*^9, 3.950074676295505*^9}, {
  3.9500842759839773`*^9, 
  3.950084276473772*^9}},ExpressionUUID->"693df051-19b3-4315-b8f3-\
3c88dd3da7a7"],

Cell[BoxData[
 RowBox[{
  RowBox[{"Diageig", "=", 
   RowBox[{"DiagonalMatrix", "[", 
    RowBox[{
     RowBox[{"Eigenvalues", "[", GridBox[{
        {"0", "a", "0", 
         RowBox[{" ", "c"}]},
        {
         RowBox[{"-", "a"}], "0", "c", "0"},
        {"0", 
         RowBox[{"c", " "}], "0", "b"},
        {"c", "0", 
         RowBox[{"-", "b"}], "0"}
       },
       GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
       GridBoxSpacings->{"Columns" -> {
           Offset[0.27999999999999997`], {
            Offset[0.7]}, 
           Offset[0.27999999999999997`]}, "Rows" -> {
           Offset[0.2], {
            Offset[0.4]}, 
           Offset[0.2]}}], "]"}], "//", "FullSimplify"}], "]"}]}], 
  ";"}]], "Input",
 CellChangeTimes->{{3.909481323564928*^9, 3.909481328033923*^9}, {
  3.9500746621472797`*^9, 3.950074664662064*^9}, {3.950092659263748*^9, 
  3.950092663781739*^9}},
 CellLabel->"In[3]:=",ExpressionUUID->"d9410d23-349e-4b3b-99ab-befb1c68f909"],

Cell["Check that this is a valid diagonalization:", "Text",
 CellChangeTimes->{{3.909480451918963*^9, 3.909480452328601*^9}, {
  3.9500746813292313`*^9, 
  3.950074689963849*^9}},ExpressionUUID->"acbbc68d-1587-4e5e-9325-\
1a0b8f0cf826"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"FullSimplify", "[", 
    RowBox[{
     RowBox[{"M", ".", "Diageig", ".", "Minv"}], ",", 
     RowBox[{"Assumptions", "->", 
      RowBox[{
       RowBox[{"a", ">", "0"}], "&&", 
       RowBox[{"b", ">", "0"}], "&&", 
       RowBox[{"c", ">", "0"}]}]}]}], "]"}], "//", "MatrixForm"}], 
  "\[IndentingNewLine]"}]], "Input",
 CellChangeTimes->{
  3.909480455075182*^9, {3.909480486428434*^9, 3.9094805113520613`*^9}},
 CellLabel->"In[48]:=",ExpressionUUID->"e26655e8-ba3d-4b7f-aba6-bf5adfa2d81e"],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", GridBox[{
     {"0", "a", "0", "c"},
     {
      RowBox[{"-", "a"}], "0", "c", "0"},
     {"0", "c", "0", "b"},
     {"c", "0", 
      RowBox[{"-", "b"}], "0"}
    },
    GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.7]}, 
        Offset[0.27999999999999997`]}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}}], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Output",
 CellChangeTimes->{{3.909480487341172*^9, 3.909480511604968*^9}, 
   3.909481290236211*^9, 3.950074697100972*^9, 3.950074733392671*^9, 
   3.950074999801324*^9, 3.950079219096196*^9, 3.9500918333344917`*^9, 
   3.9500926688357563`*^9},
 CellLabel->
  "Out[48]//MatrixForm=",ExpressionUUID->"f8a24b12-0e2e-4704-a2e4-\
6c15bfde0173"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell[TextData[{
 Cell[BoxData[
  FormBox[
   SubscriptBox["V", 
    RowBox[{"sqrt", " "}]], TraditionalForm]],ExpressionUUID->
  "ad5a28dc-9366-4fb9-a352-af7157caa99d"],
 "(AB)"
}], "Subsubsection",
 CellChangeTimes->{{3.950080493018889*^9, 
  3.950080508320196*^9}},ExpressionUUID->"cbb8baa2-8f17-4f95-a1d3-\
bc7e2c363be8"],

Cell[TextData[{
 "the function to implement to obtain ",
 Cell[BoxData[
  FormBox[
   RowBox[{
    SubscriptBox["V", 
     RowBox[{"sqrt", " "}]], "is", " "}], TraditionalForm]],ExpressionUUID->
  "4aaa96c6-0062-4940-a9db-4f56ef2cb750"]
}], "Text",
 CellChangeTimes->{{3.90948052428577*^9, 3.9094805737832623`*^9}, {
  3.950079564269*^9, 
  3.950079569603217*^9}},ExpressionUUID->"d8af7ad4-0b9d-4695-afba-\
e9eb672d5bad"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   SubscriptBox["V", 
    RowBox[{"sqrt", ",", "AB"}]], "=", 
   RowBox[{"Simplify", "[", 
    RowBox[{
     RowBox[{"M", ".", 
      RowBox[{"DiagonalMatrix", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"(", 
          RowBox[{"1", "+", 
           RowBox[{"Sqrt", "[", 
            RowBox[{"(", 
             RowBox[{"1", "-", 
              RowBox[{"#", "^", 
               RowBox[{"(", 
                RowBox[{"-", "2"}], ")"}]}]}], ")"}], "]"}]}], ")"}], "&"}], 
        "@", 
        RowBox[{"Eigenvalues", "[", 
         RowBox[{"I", 
          RowBox[{"(", GridBox[{
             {"0", "a", "0", 
              RowBox[{" ", "c"}]},
             {
              RowBox[{"-", "a"}], "0", 
              RowBox[{" ", "c"}], "0"},
             {"0", 
              RowBox[{" ", "c"}], "0", "b"},
             {
              RowBox[{" ", "c"}], "0", 
              RowBox[{"-", "b"}], "0"}
            },
            
            GridBoxAlignment->{
             "Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
            GridBoxSpacings->{"Columns" -> {
                Offset[0.27999999999999997`], {
                 Offset[0.7]}, 
                Offset[0.27999999999999997`]}, "Rows" -> {
                Offset[0.2], {
                 Offset[0.4]}, 
                Offset[0.2]}}], ")"}]}], "]"}]}], "]"}], ".", "Minv", ".", 
      TagBox[
       RowBox[{"(", "\[NoBreak]", GridBox[{
          {"a", "0", "c", "0"},
          {"0", "a", "0", 
           RowBox[{"-", "c"}]},
          {"c", "0", "b", "0"},
          {"0", 
           RowBox[{"-", "c"}], "0", "b"}
         },
         GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
         GridBoxSpacings->{"Columns" -> {
             Offset[0.27999999999999997`], {
              Offset[0.7]}, 
             Offset[0.27999999999999997`]}, "Rows" -> {
             Offset[0.2], {
              Offset[0.4]}, 
             Offset[0.2]}}], "\[NoBreak]", ")"}],
       Function[BoxForm`e$, 
        MatrixForm[BoxForm`e$]]]}], ",", 
     RowBox[{"Assumptions", "->", 
      RowBox[{
       RowBox[{"a", ">", "0"}], "&&", 
       RowBox[{"b", ">", "0"}], "&&", 
       RowBox[{"c", ">", "0"}]}]}]}], "]"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.909475144144801*^9, 3.90947514721238*^9}, {
   3.9094806624027557`*^9, 3.909480709382072*^9}, {3.909480761506753*^9, 
   3.909480763812664*^9}, 3.909481066255938*^9, {3.9094812977833147`*^9, 
   3.9094813305131893`*^9}, {3.9094813610614357`*^9, 
   3.9094813655554523`*^9}, {3.9094821306750937`*^9, 3.909482137801177*^9}, {
   3.9094821711263933`*^9, 3.909482211118746*^9}, {3.909482303377617*^9, 
   3.909482333597274*^9}, {3.909482547725622*^9, 3.9094825771405973`*^9}, {
   3.909820968305883*^9, 3.9098209713183126`*^9}, {3.9500796552634*^9, 
   3.950079667525921*^9}, {3.9500807552216377`*^9, 3.950080773469722*^9}, {
   3.950092080504068*^9, 3.950092081064472*^9}, {3.9500921553002377`*^9, 
   3.950092156005103*^9}, {3.950093034108032*^9, 3.950093042905257*^9}},
 CellLabel->"In[4]:=",ExpressionUUID->"ed37ce6c-1ff7-4212-930d-f654f55490b0"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"computation", " ", "of", 
  FormBox[
   SubscriptBox["V", "sqrt"],
   TraditionalForm], 
  RowBox[{"(", "B", ")"}]}]], "Subsection",
 CellChangeTimes->{{3.950080568046648*^9, 3.950080613556027*^9}, 
   3.950081405294363*^9},ExpressionUUID->"865a0637-696c-43d0-945d-\
2d9fa4d5d57f"],

Cell[TextData[{
 "The B block of the covariance matrix above has the structure ",
 Cell[BoxData[
  TagBox[
   RowBox[{"(", "\[NoBreak]", GridBox[{
      {"b", "0"},
      {"0", "b"}
     },
     GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
     GridBoxSpacings->{"Columns" -> {
         Offset[0.27999999999999997`], {
          Offset[0.7]}, 
         Offset[0.27999999999999997`]}, "Rows" -> {
         Offset[0.2], {
          Offset[0.4]}, 
         Offset[0.2]}}], "\[NoBreak]", ")"}],
   Function[BoxForm`e$, 
    MatrixForm[BoxForm`e$]]]],
  CellChangeTimes->{{3.909481172562539*^9, 3.909481177588779*^9}, 
    3.909481310168239*^9, 3.909484698000927*^9},ExpressionUUID->
  "7c2480f7-bd35-4afb-ad47-8e5364880922"],
 ", so V.(i Omega) is ",
 Cell[BoxData[
  TagBox[
   RowBox[{"I", 
    RowBox[{"(", "\[NoBreak]", GridBox[{
       {"0", "b"},
       {
        RowBox[{"-", "b"}], "0"}
      },
      GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
      GridBoxSpacings->{"Columns" -> {
          Offset[0.27999999999999997`], {
           Offset[0.7]}, 
          Offset[0.27999999999999997`]}, "Rows" -> {
          Offset[0.2], {
           Offset[0.4]}, 
          Offset[0.2]}}], "\[NoBreak]", ")"}]}],
   Function[BoxForm`e$, 
    MatrixForm[BoxForm`e$]]]],
  CellChangeTimes->{{3.909481172562539*^9, 3.909481177588779*^9}, 
    3.909481310168239*^9, 3.909484698000927*^9},ExpressionUUID->
  "f2e57c87-9025-47cf-a7eb-10cbfe070f79"],
 " and ",
 Cell[BoxData[
  FormBox[
   RowBox[{
    SubscriptBox["V", 
     RowBox[{"sqrt", " "}]], "(", "B", ")"}], TraditionalForm]],
  CellChangeTimes->{{3.950080526521439*^9, 3.950080535598452*^9}},
  ExpressionUUID->"60cc4ab2-23cd-41f1-a16f-5ef2a1ea161f"],
 " is, via a simple calculation"
}], "Text",
 CellChangeTimes->{{3.9500806277646646`*^9, 3.950080794213394*^9}, {
  3.9500812572192173`*^9, 
  3.950081260526814*^9}},ExpressionUUID->"9f497292-de4e-42e5-9ea5-\
152ff787542e"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   SubscriptBox["V", 
    RowBox[{"sqrt", ",", "B"}]], "=", " ", 
   RowBox[{
    RowBox[{"IdentityMatrix", "[", "2", "]"}], 
    TagBox[
     RowBox[{"(", 
      RowBox[{"b", " ", 
       RowBox[{"(", 
        RowBox[{"1", "+", 
         RowBox[{"Sqrt", "[", 
          RowBox[{"1", "-", 
           RowBox[{"b", "^", 
            RowBox[{"(", 
             RowBox[{"-", "2"}], ")"}]}]}], "]"}]}], ")"}]}], ")"}],
     Function[BoxForm`e$, 
      MatrixForm[BoxForm`e$]]]}]}], ";"}]], "Input",
 CellChangeTimes->{
  3.950080797196937*^9, 3.950081262370365*^9, {3.950081295998604*^9, 
   3.950081311091465*^9}, {3.950081355290956*^9, 3.950081372325177*^9}, {
   3.950083514531698*^9, 3.950083530230013*^9}, {3.950084012514861*^9, 
   3.950084014222103*^9}},
 CellLabel->"In[10]:=",ExpressionUUID->"e9c4bf23-effa-46c5-af8f-69b694ea59cc"]
}, Open  ]]
}, Closed]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{
     StyleBox["Computation",
      FontFamily->"Source Sans Pro"], 
     StyleBox[" ",
      FontFamily->"Source Sans Pro"], 
     StyleBox["of",
      FontFamily->"Source Sans Pro"], 
     StyleBox[" ",
      FontFamily->"Source Sans Pro"], 
     StyleBox[
      FormBox[
       RowBox[{"determinants", " ", "of", " ", 
        SubscriptBox["V", "sqrt"]}],
       TraditionalForm],
      FontFamily->"Source Sans Pro"], 
     StyleBox[
      RowBox[{"(", "AB", ")"}],
      FontFamily->"Source Sans Pro"], 
     StyleBox[" ",
      FontFamily->"Source Sans Pro"], 
     StyleBox["and",
      FontFamily->"Source Sans Pro"], 
     StyleBox[" ",
      FontFamily->"Source Sans Pro"], 
     StyleBox[
      FormBox[
       SubscriptBox["V", "sqrt"],
       TraditionalForm],
      FontFamily->"Source Sans Pro"], 
     StyleBox[
      RowBox[{"(", "B", ")"}],
      FontFamily->"Source Sans Pro"], 
     StyleBox["and",
      FontFamily->"Source Sans Pro"], 
     StyleBox[" ",
      FontFamily->"Source Sans Pro"], 
     StyleBox[
      FormBox[
       RowBox[{"(", 
        SubscriptBox["V", "sqrt"]}],
       TraditionalForm],
      FontFamily->"Source Sans Pro"], 
     SubscriptBox[
      RowBox[{"(", "AB", ")"}], "B"]}], "+", 
    StyleBox[" ",
     FontFamily->"Source Sans Pro"], 
    StyleBox[
     RowBox[{
      FormBox[
       SubscriptBox["V", "sqrt"],
       TraditionalForm], 
      RowBox[{"(", "B", ")"}]}],
     FontFamily->"Source Sans Pro"]}], 
   StyleBox[")",
    FontFamily->"Source Sans Pro"]}], 
  StyleBox["/",
   FontFamily->"Source Sans Pro"], 
  StyleBox["2",
   FontFamily->"Source Sans Pro"]}]], "Subtitle",
 InitializationCell->True,
 CellChangeTimes->{{3.950081389902512*^9, 3.950081479104411*^9}, {
  3.9500815456332397`*^9, 3.950081553799716*^9}, {3.950085650816135*^9, 
  3.950085652719461*^9}},ExpressionUUID->"493c8435-f63e-4a4d-8fec-\
47a9bd671bf7"],

Cell[TextData[{
 "The determinant of ",
 Cell[BoxData[
  FormBox[
   RowBox[{
    RowBox[{
     SubscriptBox["V", 
      RowBox[{"sqrt", " "}]], "(", "AB", ")"}], " ", "is", " "}], 
   TraditionalForm]],ExpressionUUID->"dccc9e60-79e8-4fe1-9d98-93d385cfa429"],
 "directly computable as"
}], "Text",
 CellChangeTimes->{{3.9500800734102173`*^9, 3.9500800942858677`*^9}, {
  3.9500815729614353`*^9, 
  3.950081574275366*^9}},ExpressionUUID->"6bc0bf57-8771-431d-8259-\
c7d7b8294777"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  SubscriptBox["detV", 
   RowBox[{"sqrt", ",", "AB", " "}]], "=", 
  RowBox[{"FullSimplify", "[", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{"Det", "[", 
       RowBox[{"DiagonalMatrix", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"(", 
           RowBox[{"1", "+", 
            RowBox[{"Sqrt", "[", 
             RowBox[{"(", 
              RowBox[{"1", "-", 
               RowBox[{"#", "^", 
                RowBox[{"(", 
                 RowBox[{"-", "2"}], ")"}]}]}], ")"}], "]"}]}], ")"}], "&"}], 
         "@", 
         RowBox[{"Eigenvalues", "[", 
          RowBox[{"I", 
           RowBox[{"(", GridBox[{
              {"0", "a", "0", 
               RowBox[{" ", "c"}]},
              {
               RowBox[{"-", "a"}], "0", 
               RowBox[{" ", "c"}], "0"},
              {"0", 
               RowBox[{" ", "c"}], "0", "b"},
              {
               RowBox[{" ", "c"}], "0", 
               RowBox[{"-", "b"}], "0"}
             },
             
             GridBoxAlignment->{
              "Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
             GridBoxSpacings->{"Columns" -> {
                 Offset[0.27999999999999997`], {
                  Offset[0.7]}, 
                 Offset[0.27999999999999997`]}, "Rows" -> {
                 Offset[0.2], {
                  Offset[0.4]}, 
                 Offset[0.2]}}], ")"}]}], "]"}]}], "]"}], "]"}], 
      RowBox[{"Det", "[", 
       TagBox[
        RowBox[{"(", "\[NoBreak]", GridBox[{
           {"a", "0", "c", "0"},
           {"0", "a", "0", 
            RowBox[{"-", "c"}]},
           {"c", "0", "b", "0"},
           {"0", 
            RowBox[{"-", "c"}], "0", "b"}
          },
          GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
          
          GridBoxSpacings->{"Columns" -> {
              Offset[0.27999999999999997`], {
               Offset[0.7]}, 
              Offset[0.27999999999999997`]}, "Rows" -> {
              Offset[0.2], {
               Offset[0.4]}, 
              Offset[0.2]}}], "\[NoBreak]", ")"}],
        Function[BoxForm`e$, 
         MatrixForm[BoxForm`e$]]], "]"}]}], "/.", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"a", "->", 
        RowBox[{"1", "+", 
         RowBox[{"2", "Ns"}]}]}], ",", 
       RowBox[{"b", "->", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "g", "+", 
         RowBox[{"g", " ", 
          RowBox[{"(", 
           RowBox[{"1", "+", 
            RowBox[{"2", " ", "Ns"}]}], ")"}]}]}]}], ",", " ", 
       RowBox[{"c", "->", 
        RowBox[{"2", " ", 
         SqrtBox["g"], " ", 
         SqrtBox[
          RowBox[{"Ns", " ", 
           RowBox[{"(", 
            RowBox[{"1", "+", "Ns"}], ")"}]}]]}]}]}], "}"}]}], ",", 
    RowBox[{"Assumptions", "->", 
     RowBox[{
      RowBox[{"Ns", ">", "0"}], "&&", 
      RowBox[{"g", ">", "1"}]}]}]}], "]"}]}]], "Input",
 CellChangeTimes->{{3.950080141035984*^9, 3.950080279004344*^9}, {
   3.9500815953307333`*^9, 3.95008159610573*^9}, {3.95008458057932*^9, 
   3.950084588085785*^9}, {3.950093061148614*^9, 3.9500930647742453`*^9}, 
   3.950093505491877*^9, {3.95009373312259*^9, 3.950093733623404*^9}, 
   3.9500950550175447`*^9},
 CellLabel->"In[26]:=",ExpressionUUID->"c66dd504-e5df-49df-bc09-b890fb6838f7"],

Cell[BoxData[
 SuperscriptBox[
  RowBox[{"(", 
   RowBox[{"1", "+", 
    RowBox[{"2", " ", "Ns"}], "-", 
    RowBox[{"2", " ", "g", " ", 
     RowBox[{"(", 
      RowBox[{"1", "+", "Ns"}], ")"}]}], "-", 
    RowBox[{"2", " ", 
     SqrtBox[
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "g"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"1", "+", "Ns"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"g", "+", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "g"}], ")"}], " ", "Ns"}]}], 
        ")"}]}]]}]}], ")"}], "2"]], "Output",
 CellChangeTimes->{3.9500950564593782`*^9},
 CellLabel->"Out[26]=",ExpressionUUID->"38431fd5-7ce5-4a63-b1f3-96b7347e4958"]
}, Open  ]],

Cell[TextData[{
 "The determinant of ",
 Cell[BoxData[
  FormBox[
   RowBox[{
    RowBox[{
     SubscriptBox["V", 
      RowBox[{"sqrt", " "}]], "(", "B", ")"}], " ", "is", " "}], 
   TraditionalForm]],ExpressionUUID->"8f8fce75-675b-45e0-9022-55c26015551f"],
 "directly computable as"
}], "Text",
 CellChangeTimes->{{3.950081585466827*^9, 
  3.950081587708201*^9}},ExpressionUUID->"914c2f57-4c14-4c00-96cc-\
0a7c2cbf4f00"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  SubscriptBox["detV", 
   RowBox[{"sqrt", ",", "B", " "}]], "=", 
  RowBox[{"FullSimplify", "[", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{"b", "^", "2"}], " ", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"(", 
         RowBox[{"1", "+", 
          RowBox[{"Sqrt", "[", 
           RowBox[{"1", "-", 
            RowBox[{"b", "^", 
             RowBox[{"(", 
              RowBox[{"-", "2"}], ")"}]}]}], "]"}]}], ")"}], ")"}], "^", 
       "2"}]}], "/.", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"a", "->", 
        RowBox[{"1", "+", 
         RowBox[{"2", "Ns"}]}]}], ",", 
       RowBox[{"b", "->", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "g", "+", 
         RowBox[{"g", " ", 
          RowBox[{"(", 
           RowBox[{"1", "+", 
            RowBox[{"2", " ", "Ns"}]}], ")"}]}]}]}], ",", " ", 
       RowBox[{"c", "->", 
        RowBox[{"2", " ", 
         SqrtBox["g"], " ", 
         SqrtBox[
          RowBox[{"Ns", " ", 
           RowBox[{"(", 
            RowBox[{"1", "+", "Ns"}], ")"}]}]]}]}]}], "}"}]}], ",", 
    RowBox[{"Assumptions", "->", 
     RowBox[{
      RowBox[{"Ns", ">", "0"}], "&&", 
      RowBox[{"g", ">", "1"}]}]}]}], "]"}]}]], "Input",
 CellChangeTimes->{{3.950081598892498*^9, 3.95008159922694*^9}, {
  3.950081655015329*^9, 3.9500816680829287`*^9}, {3.950084003040056*^9, 
  3.95008400498672*^9}, {3.9500950114990387`*^9, 3.950095020287155*^9}},
 CellLabel->"In[24]:=",ExpressionUUID->"9d17a06e-d1ea-47e1-a661-1b72d448215c"],

Cell[BoxData[
 SuperscriptBox[
  RowBox[{"(", 
   RowBox[{
    RowBox[{"-", "1"}], "+", 
    RowBox[{"2", " ", "g", " ", 
     RowBox[{"(", 
      RowBox[{"1", "+", "Ns"}], ")"}]}], "+", 
    RowBox[{"2", " ", 
     SqrtBox[
      RowBox[{"g", " ", 
       RowBox[{"(", 
        RowBox[{"1", "+", "Ns"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "g", "+", 
         RowBox[{"g", " ", "Ns"}]}], ")"}]}]]}]}], ")"}], "2"]], "Output",
 CellChangeTimes->{3.950095020637505*^9},
 CellLabel->"Out[24]=",ExpressionUUID->"70dfce97-50d7-4a1e-bfac-f67ffe382ecc"]
}, Open  ]],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{
    StyleBox["(",
     FontFamily->"Source Sans Pro"], 
    StyleBox[" ",
     FontFamily->"Source Sans Pro"], 
    RowBox[{
     RowBox[{
      StyleBox[
       FormBox[
        SubscriptBox["V", "sqrt"],
        TraditionalForm],
       FontFamily->"Source Sans Pro"], 
      SubscriptBox[
       RowBox[{"(", "AB", ")"}], "B"]}], "+", 
     StyleBox[" ",
      FontFamily->"Source Sans Pro"], 
     StyleBox[
      RowBox[{
       FormBox[
        SubscriptBox["V", "sqrt"],
        TraditionalForm], 
       RowBox[{"(", "B", ")"}]}],
      FontFamily->"Source Sans Pro"]}], 
    StyleBox[")",
     FontFamily->"Source Sans Pro"]}], 
   StyleBox["/",
    FontFamily->"Source Sans Pro"], 
   StyleBox["2",
    FontFamily->"Source Sans Pro"]}], 
  StyleBox[" ",
   FontFamily->"Source Sans Pro"], 
  StyleBox["is",
   FontFamily->"Source Sans Pro"]}]], "Text",
 CellChangeTimes->{{3.950081989759842*^9, 3.950081999664391*^9}, {
   3.9500822526542187`*^9, 3.950082267700205*^9}, 3.950083449789364*^9, {
   3.950083546852602*^9, 
   3.950083548814783*^9}},ExpressionUUID->"afe86744-3aa6-4574-b6e9-\
22e97b12a2fa"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"aveAB", "=", 
  RowBox[{
   RowBox[{"FullSimplify", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"Simplify", "[", 
          RowBox[{
           RowBox[{
            RowBox[{"Table", "[", 
             RowBox[{
              RowBox[{
               SubscriptBox["V", 
                RowBox[{"sqrt", ",", "AB"}]], "[", 
               RowBox[{"[", 
                RowBox[{"i", ",", "j"}], "]"}], "]"}], ",", 
              RowBox[{"{", 
               RowBox[{"i", ",", "3", ",", "4"}], "}"}], ",", 
              RowBox[{"{", 
               RowBox[{"j", ",", "3", ",", "4"}], "}"}]}], "]"}], "/.", 
            RowBox[{"{", 
             RowBox[{
              RowBox[{"a", "->", 
               RowBox[{"1", "+", 
                RowBox[{"2", "Ns"}]}]}], ",", 
              RowBox[{"b", "->", 
               RowBox[{
                RowBox[{"-", "1"}], "+", "g", "+", 
                RowBox[{"g", " ", 
                 RowBox[{"(", 
                  RowBox[{"1", "+", 
                   RowBox[{"2", " ", "Ns"}]}], ")"}]}]}]}], ",", " ", 
              RowBox[{"c", "->", 
               RowBox[{"2", " ", 
                SqrtBox["g"], " ", 
                SqrtBox[
                 RowBox[{"Ns", " ", 
                  RowBox[{"(", 
                   RowBox[{"1", "+", "Ns"}], ")"}]}]]}]}]}], "}"}]}], ",", 
           RowBox[{"Assumptions", "->", 
            RowBox[{
             RowBox[{"Ns", ">", "0"}], "&&", 
             RowBox[{"g", ">", "1"}]}]}]}], "]"}], ")"}], "//", "Simplify"}], 
       ")"}], "+", 
      RowBox[{"(", 
       RowBox[{
        SubscriptBox["V", 
         RowBox[{"sqrt", ",", "B"}]], "/.", 
        RowBox[{"{", 
         RowBox[{"b", "->", 
          RowBox[{"1", "-", "g", "+", 
           RowBox[{"g", " ", 
            RowBox[{"(", 
             RowBox[{"1", "+", 
              RowBox[{"2", " ", "Ns"}]}], ")"}]}]}]}], "}"}]}], ")"}]}], ",", 
     
     RowBox[{"Assumptions", "->", 
      RowBox[{
       RowBox[{"Ns", ">", "0"}], "&&", 
       RowBox[{"1", "<", "g"}]}]}]}], "]"}], "/", "2"}]}]], "Input",
 CellChangeTimes->{{3.9500833677063503`*^9, 3.950083425996317*^9}, {
  3.950083459320685*^9, 3.95008346838878*^9}, {3.950083552962742*^9, 
  3.950083555023024*^9}, {3.950083587048614*^9, 3.950083588679957*^9}, {
  3.950083665095255*^9, 3.9500838142192373`*^9}, {3.950084137775073*^9, 
  3.950084189410212*^9}, {3.950085068391397*^9, 3.9500850700238047`*^9}, {
  3.9500918585248117`*^9, 3.9500918833352547`*^9}, {3.950092255171982*^9, 
  3.950092255674672*^9}, {3.950094724673273*^9, 3.950094725935714*^9}},
 CellLabel->"In[16]:=",ExpressionUUID->"7cdea490-841c-4d67-980b-cc37a8eec8e4"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{
     RowBox[{
      SqrtBox[
       RowBox[{"g", " ", "Ns", " ", 
        RowBox[{"(", 
         RowBox[{"1", "+", 
          RowBox[{"g", " ", "Ns"}]}], ")"}]}]], "+", 
      RowBox[{"g", " ", 
       RowBox[{"(", 
        RowBox[{"1", "+", 
         SqrtBox[
          RowBox[{"1", "+", 
           FractionBox["1", 
            RowBox[{"Ns", "-", 
             RowBox[{"g", " ", 
              RowBox[{"(", 
               RowBox[{"1", "+", "Ns"}], ")"}]}]}]]}]], "+", 
         RowBox[{"Ns", " ", 
          RowBox[{"(", 
           RowBox[{"2", "+", 
            SqrtBox[
             RowBox[{"1", "+", 
              FractionBox["1", 
               RowBox[{"Ns", "-", 
                RowBox[{"g", " ", 
                 RowBox[{"(", 
                  RowBox[{"1", "+", "Ns"}], ")"}]}]}]]}]]}], ")"}]}]}], 
        ")"}]}]}], ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", 
     RowBox[{
      SqrtBox[
       RowBox[{"g", " ", "Ns", " ", 
        RowBox[{"(", 
         RowBox[{"1", "+", 
          RowBox[{"g", " ", "Ns"}]}], ")"}]}]], "+", 
      RowBox[{"g", " ", 
       RowBox[{"(", 
        RowBox[{"1", "+", 
         SqrtBox[
          RowBox[{"1", "+", 
           FractionBox["1", 
            RowBox[{"Ns", "-", 
             RowBox[{"g", " ", 
              RowBox[{"(", 
               RowBox[{"1", "+", "Ns"}], ")"}]}]}]]}]], "+", 
         RowBox[{"Ns", " ", 
          RowBox[{"(", 
           RowBox[{"2", "+", 
            SqrtBox[
             RowBox[{"1", "+", 
              FractionBox["1", 
               RowBox[{"Ns", "-", 
                RowBox[{"g", " ", 
                 RowBox[{"(", 
                  RowBox[{"1", "+", "Ns"}], ")"}]}]}]]}]]}], ")"}]}]}], 
        ")"}]}]}]}], "}"}]}], "}"}]], "Output",
 CellChangeTimes->{
  3.950083757886855*^9, {3.9500837880519953`*^9, 3.950083814467424*^9}, 
   3.950084017519319*^9, 3.9500840484375267`*^9, {3.950084132879352*^9, 
   3.9500841815983973`*^9}, 3.9500842170193577`*^9, 3.9500850711323223`*^9, 
   3.950091886647909*^9, {3.9500919436987467`*^9, 3.950091964624977*^9}, 
   3.950092048225463*^9, 3.9500923072255287`*^9, 3.950092557813917*^9, 
   3.9500926842875433`*^9, 3.95009473807655*^9},
 CellLabel->"Out[16]=",ExpressionUUID->"0d1e3f57-eee2-4093-9e41-d2430f1914cf"]
}, Open  ]],

Cell[TextData[{
 "thus, its determinant is equal to (",
 Cell[BoxData[
  RowBox[{
   SqrtBox[
    RowBox[{"g", " ", "Ns", " ", 
     RowBox[{"(", 
      RowBox[{"1", "+", 
       RowBox[{"g", " ", "Ns"}]}], ")"}]}]], "+", 
   RowBox[{"g", " ", 
    RowBox[{"(", 
     RowBox[{"1", "+", 
      SqrtBox[
       RowBox[{"1", "+", 
        FractionBox["1", 
         RowBox[{"Ns", "-", 
          RowBox[{"g", " ", 
           RowBox[{"(", 
            RowBox[{"1", "+", "Ns"}], ")"}]}]}]]}]], "+", 
      RowBox[{"Ns", " ", 
       RowBox[{"(", 
        RowBox[{"2", "+", 
         SqrtBox[
          RowBox[{"1", "+", 
           FractionBox["1", 
            RowBox[{"Ns", "-", 
             RowBox[{"g", " ", 
              RowBox[{"(", 
               RowBox[{"1", "+", "Ns"}], ")"}]}]}]]}]]}], ")"}]}]}], 
     ")"}]}]}]],
  CellChangeTimes->{
   3.950083757886855*^9, {3.9500837880519953`*^9, 3.950083814467424*^9}, 
    3.950084017519319*^9, 3.9500840484375267`*^9, {3.950084132879352*^9, 
    3.9500841815983973`*^9}, 3.9500842170193577`*^9, 3.9500850711323223`*^9, 
    3.950091886647909*^9, {3.9500919436987467`*^9, 3.950091964624977*^9}, 
    3.950092048225463*^9, 3.9500923072255287`*^9, 3.950092557813917*^9, 
    3.9500926842875433`*^9, 3.95009473807655*^9},ExpressionUUID->
  "cf2f21c4-9a9d-4354-8f79-1627afdc5c74"],
 ")^2"
}], "Text",
 CellChangeTimes->{{3.950083606413226*^9, 3.950083609787856*^9}, {
  3.950084772453342*^9, 3.950084794812235*^9}, {3.950091896400713*^9, 
  3.950091897017358*^9}, {3.950094750209524*^9, 
  3.950094750455995*^9}},ExpressionUUID->"ba8b8ab1-7152-4bca-addf-\
b8d58150845f"],

Cell[BoxData[
 RowBox[{
  TemplateBox[<|"boxes" -> FormBox[
      RowBox[{
        StyleBox["g", "TI"], 
        RowBox[{"(", 
          RowBox[{"2", 
            SubscriptBox[
             StyleBox["N", "TI"], 
             StyleBox["s", "TI"]], "+", "1"}], ")"}], "+", 
        SqrtBox[
         RowBox[{
           StyleBox["g", "TI"], 
           SubscriptBox[
            StyleBox["N", "TI"], 
            StyleBox["s", "TI"]], 
           RowBox[{"(", 
             RowBox[{
               StyleBox["g", "TI"], 
               SubscriptBox[
                StyleBox["N", "TI"], 
                StyleBox["s", "TI"]], "+", "1"}], ")"}]}]], "+", 
        StyleBox["g", "TI"], 
        RowBox[{"(", 
          RowBox[{
            SubscriptBox[
             StyleBox["N", "TI"], 
             StyleBox["s", "TI"]], "+", "1"}], ")"}], 
        SqrtBox[
         FractionBox[
          RowBox[{
            RowBox[{"(", 
              RowBox[{
                StyleBox["g", "TI"], "-", "1"}], ")"}], "(", 
            RowBox[{
              SubscriptBox[
               StyleBox["N", "TI"], 
               StyleBox["s", "TI"]], "+", "1"}], ")"}], 
          RowBox[{
            RowBox[{"(", 
              RowBox[{
                StyleBox["g", "TI"], "-", "1"}], ")"}], 
            SubscriptBox[
             StyleBox["N", "TI"], 
             StyleBox["s", "TI"]], "+", 
            StyleBox["g", "TI"]}]]]}], TraditionalForm], "errors" -> {}, 
    "input" -> 
    "g(2N_s+1)+\\sqrt{g N_s (g N_s+1)}+g \
(N_s+1)\\sqrt{\\frac{(g-1)(N_s+1)}{(g-1)N_s+g}}", "state" -> "Boxes"|>,
   "TeXAssistantTemplate"], "//", "FullSimplify"}]], "Input",
 CellChangeTimes->{{3.9500999811020412`*^9, 3.950100040165822*^9}},
 CellLabel->"In[11]:=",ExpressionUUID->"b6ba4a4e-19f2-4203-af45-0114caa375c2"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"g", "+", 
   RowBox[{"2", " ", "g", " ", "Ns"}], "+", 
   RowBox[{"g", " ", 
    RowBox[{"(", 
     RowBox[{"1", "+", "Ns"}], ")"}], " ", 
    SqrtBox[
     FractionBox[
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "g"}], ")"}], 
       RowBox[{"(", 
        RowBox[{"1", "+", "Ns"}], ")"}]}], 
      RowBox[{"g", "+", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "g"}], ")"}], " ", "Ns"}]}]]]}], "+", 
   SqrtBox[
    RowBox[{"g", " ", "Ns", " ", 
     RowBox[{"(", 
      RowBox[{"1", "+", 
       RowBox[{"g", " ", "Ns"}]}], ")"}]}]], "-", 
   RowBox[{"(", 
    RowBox[{
     SqrtBox[
      RowBox[{"g", " ", "Ns", " ", 
       RowBox[{"(", 
        RowBox[{"1", "+", 
         RowBox[{"g", " ", "Ns"}]}], ")"}]}]], "+", 
     RowBox[{"g", " ", 
      RowBox[{"(", 
       RowBox[{"1", "+", 
        SqrtBox[
         RowBox[{"1", "+", 
          FractionBox["1", 
           RowBox[{"Ns", "-", 
            RowBox[{"g", " ", 
             RowBox[{"(", 
              RowBox[{"1", "+", "Ns"}], ")"}]}]}]]}]], "+", 
        RowBox[{"Ns", " ", 
         RowBox[{"(", 
          RowBox[{"2", "+", 
           SqrtBox[
            RowBox[{"1", "+", 
             FractionBox["1", 
              RowBox[{"Ns", "-", 
               RowBox[{"g", " ", 
                RowBox[{"(", 
                 RowBox[{"1", "+", "Ns"}], ")"}]}]}]]}]]}], ")"}]}]}], 
       ")"}]}]}], ")"}]}], "//", "FullSimplify"}]], "Input",
 CellChangeTimes->{{3.950100047891238*^9, 3.950100086718156*^9}},
 CellLabel->"In[12]:=",ExpressionUUID->"7e00e555-417f-4aeb-8c3d-1cb4fdecaf4a"],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{3.950100087000484*^9},
 CellLabel->"Out[12]=",ExpressionUUID->"9dd79e91-7e88-41a1-8f26-5da67ee58a5b"]
}, Open  ]],

Cell[BoxData[""], "Input",
 CellChangeTimes->{{3.9501000358264647`*^9, 
  3.950100035828751*^9}},ExpressionUUID->"9655d40d-a788-4d56-82a0-\
1e7e131b37fd"],

Cell[BoxData[
 RowBox[{
  RowBox[{"g", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"2", "N_s"}], "+", "1"}], ")"}]}], "+", 
  RowBox[{
   RowBox[{"\\", "sqrt"}], 
   RowBox[{"{", 
    RowBox[{"g", "N_s", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"g", "N_s"}], "+", "1"}], ")"}]}], "}"}]}], "+", 
  RowBox[{"g", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{"N_s", "+", "1"}], ")"}], "\\", "sqrt"}], 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"\\", "frac"}], 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"g", "-", "1"}], ")"}], 
       RowBox[{"(", 
        RowBox[{"N_s", "+", "1"}], ")"}]}], "}"}], 
     RowBox[{"{", 
      RowBox[{
       RowBox[{
        RowBox[{"(", 
         RowBox[{"g", "-", "1"}], ")"}], "N_s"}], "+", "g"}], "}"}]}], 
    "}"}]}]}]], "Input",
 CellChangeTimes->{{3.9500999684439707`*^9, 
  3.95009997235625*^9}},ExpressionUUID->"7c1d3f86-31be-42eb-b45b-\
05b716afe516"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 StyleBox[
  RowBox[{"Computation", 
   FormBox[
    RowBox[{" ", 
     RowBox[{"of", " ", 
      RowBox[{
       SubscriptBox["H", 
        RowBox[{"1", "/", "2"}]], "(", 
       RowBox[{"A", "|", "B"}], ")"}]}]}],
    TraditionalForm], "  "}],
  FontFamily->"Source Sans Pro"]], "Subtitle",
 CellChangeTimes->{{3.950084312829178*^9, 3.9500843547711563`*^9}, {
   3.950084635234042*^9, 3.950084640584393*^9}, {3.950085268955484*^9, 
   3.950085279051749*^9}, 
   3.9500917702322817`*^9},ExpressionUUID->"6561922a-76f0-4574-805d-\
d092975c14b8"],

Cell["We have", "Text",
 CellChangeTimes->{{3.950084356405999*^9, 
  3.950084360551303*^9}},ExpressionUUID->"11ecc326-2820-46ee-8ea3-\
9bba07fd208b"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"numAB", "=", 
  RowBox[{"Simplify", "[", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{"Sqrt", "[", 
       SubscriptBox["detV", 
        RowBox[{"sqrt", ",", "AB", " "}]], "]"}], 
      RowBox[{"Sqrt", "[", 
       SubscriptBox["detV", 
        RowBox[{"sqrt", ",", "B", " "}]], "]"}]}], "/.", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"a", "->", 
        RowBox[{"1", "+", 
         RowBox[{"2", "Ns"}]}]}], ",", 
       RowBox[{"b", "->", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "g", "+", 
         RowBox[{"g", " ", 
          RowBox[{"(", 
           RowBox[{"1", "+", 
            RowBox[{"2", " ", "Ns"}]}], ")"}]}]}]}], ",", " ", 
       RowBox[{"c", "->", 
        RowBox[{"2", " ", 
         SqrtBox["g"], " ", 
         SqrtBox[
          RowBox[{"Ns", " ", 
           RowBox[{"(", 
            RowBox[{"1", "+", "Ns"}], ")"}]}]]}]}]}], "}"}]}], ",", 
    RowBox[{"Assumptions", "->", 
     RowBox[{
      RowBox[{"Ns", ">", "0"}], "&&", 
      RowBox[{"g", ">", "1"}]}]}]}], "]"}]}]], "Input",
 CellChangeTimes->{{3.950084679218843*^9, 3.9500847214925737`*^9}, {
  3.9500919276392193`*^9, 3.950091932152479*^9}, {3.950093818227105*^9, 
  3.950093818743371*^9}, {3.95009390006075*^9, 3.9500939254413233`*^9}, {
  3.950094065169342*^9, 3.95009406657838*^9}, {3.950094769363958*^9, 
  3.950094785191037*^9}, {3.95009487499477*^9, 3.950094911155802*^9}},
 CellLabel->"In[27]:=",ExpressionUUID->"40a14c61-a629-400b-901b-198f78e0b428"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(", 
   RowBox[{
    RowBox[{"-", "1"}], "-", 
    RowBox[{"2", " ", "Ns"}], "+", 
    RowBox[{"2", " ", "g", " ", 
     RowBox[{"(", 
      RowBox[{"1", "+", "Ns"}], ")"}]}], "+", 
    RowBox[{"2", " ", 
     SqrtBox[
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "g"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"1", "+", "Ns"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"g", "+", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "g"}], ")"}], " ", "Ns"}]}], 
        ")"}]}]]}]}], ")"}], " ", 
  RowBox[{"(", 
   RowBox[{
    RowBox[{"-", "1"}], "+", 
    RowBox[{"2", " ", "g", " ", 
     RowBox[{"(", 
      RowBox[{"1", "+", "Ns"}], ")"}]}], "+", 
    RowBox[{"2", " ", 
     SqrtBox[
      RowBox[{"g", " ", 
       RowBox[{"(", 
        RowBox[{"1", "+", "Ns"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "g", "+", 
         RowBox[{"g", " ", "Ns"}]}], ")"}]}]]}]}], ")"}]}]], "Output",
 CellChangeTimes->{{3.950084681551458*^9, 3.9500847259559813`*^9}, 
   3.950092568699471*^9, 3.950092693937562*^9, 3.950092961231163*^9, 
   3.950093823269679*^9, 3.950093908783132*^9, 3.950094041137982*^9, 
   3.950094505518784*^9, 3.950094789581799*^9, {3.950094878875952*^9, 
   3.950094911458377*^9}, 3.950095027999071*^9, 3.950095059879458*^9},
 CellLabel->"Out[27]=",ExpressionUUID->"93fed18c-3a22-4a07-92cf-70b3b20f92c0"]
}, Open  ]],

Cell[TextData[{
 "and",
 Cell[BoxData[
  FormBox[
   RowBox[{" ", 
    RowBox[{
     SubscriptBox["H", 
      RowBox[{"1", "/", "2"}]], "(", 
     RowBox[{"A", "|", "B"}], ")"}]}], TraditionalForm]],
  CellChangeTimes->{{3.950084312829178*^9, 3.9500843547711563`*^9}, {
   3.950084635234042*^9, 3.950084640584393*^9}},ExpressionUUID->
  "92211723-8776-4961-89e0-4907413e8db3"],
 " is equal to ",
 Cell[BoxData[
  FormBox[
   RowBox[{
    SubscriptBox["Log", "2"], 
    FractionBox[
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "-", 
        RowBox[{"2", " ", "Ns"}], "+", 
        RowBox[{"2", " ", "g", " ", 
         RowBox[{"(", 
          RowBox[{"1", "+", "Ns"}], ")"}]}], "+", 
        RowBox[{"2", " ", 
         SqrtBox[
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", "g"}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{"1", "+", "Ns"}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{"g", "+", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "1"}], "+", "g"}], ")"}], " ", "Ns"}]}], 
            ")"}]}]]}]}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", 
        RowBox[{"2", " ", "g", " ", 
         RowBox[{"(", 
          RowBox[{"1", "+", "Ns"}], ")"}]}], "+", 
        RowBox[{"2", " ", 
         SqrtBox[
          RowBox[{"g", " ", 
           RowBox[{"(", 
            RowBox[{"1", "+", "Ns"}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", "g", "+", 
             RowBox[{"g", " ", "Ns"}]}], ")"}]}]]}]}], ")"}]}], 
     RowBox[{" ", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         SqrtBox[
          RowBox[{"g", " ", "Ns", " ", 
           RowBox[{"(", 
            RowBox[{"1", "+", 
             RowBox[{"g", " ", "Ns"}]}], ")"}]}]], "+", 
         RowBox[{"g", " ", 
          RowBox[{"(", 
           RowBox[{"1", "+", 
            SqrtBox[
             RowBox[{"1", "+", 
              FractionBox["1", 
               RowBox[{"Ns", "-", 
                RowBox[{"g", " ", 
                 RowBox[{"(", 
                  RowBox[{"1", "+", "Ns"}], ")"}]}]}]]}]], "+", 
            RowBox[{"Ns", " ", 
             RowBox[{"(", 
              RowBox[{"2", "+", 
               SqrtBox[
                RowBox[{"1", "+", 
                 FractionBox["1", 
                  RowBox[{"Ns", "-", 
                   RowBox[{"g", " ", 
                    RowBox[{"(", 
                    RowBox[{"1", "+", "Ns"}], ")"}]}]}]]}]]}], ")"}]}]}], 
           ")"}]}]}], ")"}], "^", "2"}]}]]}], TraditionalForm]],
  ExpressionUUID->"6ca6b694-e798-4460-91b7-8cc608da1f37"]
}], "Text",
 CellChangeTimes->{{3.95008471415768*^9, 3.950084714561253*^9}, 
   3.950084818245797*^9, {3.9500848756801558`*^9, 3.9500850213783712`*^9}, {
   3.950085074456843*^9, 3.9500850766924*^9}, {3.95008511251126*^9, 
   3.950085144068359*^9}, {3.950094797636116*^9, 3.9500947976362543`*^9}, {
   3.950095068390785*^9, 3.950095081692169*^9}, {3.9500963431680403`*^9, 
   3.950096343168324*^9}},ExpressionUUID->"df1e3f97-f074-4f85-8500-\
2ef8de7ec0c0"],

Cell["The limit is", "Text",
 CellChangeTimes->{{3.950095946708231*^9, 
  3.950095951549488*^9}},ExpressionUUID->"1ec30731-1ee0-4aad-959a-\
4cff8600e7f1"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Limit", "[", 
  RowBox[{
   RowBox[{"Log", "[", 
    RowBox[{
     FractionBox[
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "-", 
         RowBox[{"2", " ", "Ns"}], "+", 
         RowBox[{"2", " ", "g", " ", 
          RowBox[{"(", 
           RowBox[{"1", "+", "Ns"}], ")"}]}], "+", 
         RowBox[{"2", " ", 
          SqrtBox[
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1"}], "+", "g"}], ")"}], " ", 
            RowBox[{"(", 
             RowBox[{"1", "+", "Ns"}], ")"}], " ", 
            RowBox[{"(", 
             RowBox[{"g", "+", 
              RowBox[{
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "1"}], "+", "g"}], ")"}], " ", "Ns"}]}], 
             ")"}]}]]}]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", 
         RowBox[{"2", " ", "g", " ", 
          RowBox[{"(", 
           RowBox[{"1", "+", "Ns"}], ")"}]}], "+", 
         RowBox[{"2", " ", 
          SqrtBox[
           RowBox[{"g", " ", 
            RowBox[{"(", 
             RowBox[{"1", "+", "Ns"}], ")"}], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1"}], "+", "g", "+", 
              RowBox[{"g", " ", "Ns"}]}], ")"}]}]]}]}], ")"}]}], 
      RowBox[{" ", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          SqrtBox[
           RowBox[{"g", " ", "Ns", " ", 
            RowBox[{"(", 
             RowBox[{"1", "+", 
              RowBox[{"g", " ", "Ns"}]}], ")"}]}]], "+", 
          RowBox[{"g", " ", 
           RowBox[{"(", 
            RowBox[{"1", "+", 
             SqrtBox[
              RowBox[{"1", "+", 
               FractionBox["1", 
                RowBox[{"Ns", "-", 
                 RowBox[{"g", " ", 
                  RowBox[{"(", 
                   RowBox[{"1", "+", "Ns"}], ")"}]}]}]]}]], "+", 
             RowBox[{"Ns", " ", 
              RowBox[{"(", 
               RowBox[{"2", "+", 
                SqrtBox[
                 RowBox[{"1", "+", 
                  FractionBox["1", 
                   RowBox[{"Ns", "-", 
                    RowBox[{"g", " ", 
                    RowBox[{"(", 
                    RowBox[{"1", "+", "Ns"}], ")"}]}]}]]}]]}], ")"}]}]}], 
            ")"}]}]}], ")"}], "^", "2"}]}]], ",", "2"}], "]"}], ",", 
   RowBox[{"Ns", "->", "Infinity"}], ",", 
   RowBox[{"Assumptions", "->", 
    RowBox[{"g", ">", "1"}]}]}], "]"}]], "Input",
 CellChangeTimes->{{3.909482401416494*^9, 3.9094824128789263`*^9}, {
   3.9500804369318247`*^9, 3.950080439012904*^9}, 3.9500819800637712`*^9, {
   3.9500959538567533`*^9, 3.950096151333583*^9}, {3.950096229000176*^9, 
   3.9500962397110643`*^9}, {3.950096293170868*^9, 3.950096315684083*^9}, {
   3.950096347174831*^9, 3.9500963510614557`*^9}},
 CellLabel->"In[58]:=",ExpressionUUID->"92e32e12-89fb-4d50-81c5-8a276c382b07"],

Cell[BoxData[
 FractionBox[
  RowBox[{"Log", "[", "2", "]"}], 
  RowBox[{"Log", "[", 
   FractionBox[
    RowBox[{
     RowBox[{"-", "1"}], "+", "g"}], "g"], "]"}]]], "Output",
 CellChangeTimes->{3.95009635295753*^9},
 CellLabel->"Out[58]=",ExpressionUUID->"3b00754c-5a21-4097-8675-d317293042ee"]
}, Open  ]],

Cell["", "Text",
 CellChangeTimes->{{3.909482401416494*^9, 3.9094824128789263`*^9}, {
   3.9500804369318247`*^9, 3.950080439012904*^9}, 
   3.9500819800637712`*^9},ExpressionUUID->"52d3099a-d730-4c06-b6ca-\
74e85b6093a3"],

Cell[BoxData[
 FormBox["", TraditionalForm]], "Input",
 CellChangeTimes->{
  3.9500962757361937`*^9},ExpressionUUID->"789fd263-102f-4ad7-9e3b-\
1a4282243acd"],

Cell["", "Text",
 CellChangeTimes->{{3.909482401416494*^9, 3.9094824128789263`*^9}, {
   3.9500804369318247`*^9, 3.950080439012904*^9}, 
   3.9500819800637712`*^9},ExpressionUUID->"eedcdea4-8558-4394-94f9-\
8940d00141fc"]
}, Open  ]],

Cell[CellGroupData[{

Cell[TextData[{
 "computation of ",
 Cell[BoxData[
  FormBox[
   SubscriptBox["V", "sqrt"], TraditionalForm]],ExpressionUUID->
  "4ba1ebb2-3e77-4308-a51c-5cac614b4340"],
 "(AE)"
}], "Subtitle",
 CellChangeTimes->{{3.950080551700431*^9, 3.950080561226226*^9}, {
  3.95008735493968*^9, 3.950087356268345*^9}, {3.950095329825341*^9, 
  3.9500953299272842`*^9}},ExpressionUUID->"040d8f8d-9f21-4bbf-a3bf-\
353fc1722c88"],

Cell[TextData[{
 "The AE  block of the covariance matrix has the structure  ",
 Cell[BoxData[
  TagBox[
   RowBox[{"(", "\[NoBreak]", GridBox[{
      {"a", "0", "c", "0"},
      {"0", "a", "0", "c"},
      {"c", "0", "b", "0"},
      {"0", "c", "0", "b"}
     },
     GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
     GridBoxSpacings->{"Columns" -> {
         Offset[0.27999999999999997`], {
          Offset[0.7]}, 
         Offset[0.27999999999999997`]}, "Rows" -> {
         Offset[0.2], {
          Offset[0.4]}, 
         Offset[0.2]}}], "\[NoBreak]", ")"}],
   Function[BoxForm`e$, 
    MatrixForm[BoxForm`e$]]]],
  CellChangeTimes->{{3.909481172562539*^9, 3.909481177588779*^9}, 
    3.909481310168239*^9, 3.909484698000927*^9},ExpressionUUID->
  "28f8a33f-25ae-422b-a022-c3731b509068"],
 ", so V.(i Omega) is\n"
}], "Text",
 CellChangeTimes->{{3.950073974933795*^9, 3.950074059215485*^9}, {
   3.950074125981784*^9, 3.9500741551826553`*^9}, {3.9500745358282022`*^9, 
   3.950074536527996*^9}, {3.950074576265738*^9, 3.950074579029052*^9}, {
   3.95007894435855*^9, 3.950078945643256*^9}, {3.9500789979166803`*^9, 
   3.950078999371076*^9}, {3.950079112775077*^9, 3.9500791507458076`*^9}, {
   3.9500796319901953`*^9, 3.950079639456691*^9}, {3.9500873604570312`*^9, 
   3.950087370820759*^9}, {3.950087694584056*^9, 3.950087707444373*^9}, 
   3.950095291993883*^9, {3.95009533195944*^9, 
   3.95009534478148*^9}},ExpressionUUID->"fcf10b9f-7944-4087-beb1-\
23a9eeb66830"],

Cell[BoxData[""], "Input",
 CellChangeTimes->{{3.950079138777581*^9, 
  3.950079141141665*^9}},ExpressionUUID->"9d6c74fe-cb41-4a6f-bc84-\
abe001fa9b02"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"I", 
   RowBox[{
    RowBox[{"(", "\[NoBreak]", GridBox[{
       {"a", "0", "c", "0"},
       {"0", "a", "0", "c"},
       {"c", "0", "b", "0"},
       {"0", "c", "0", "b"}
      },
      GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
      GridBoxSpacings->{"Columns" -> {
          Offset[0.27999999999999997`], {
           Offset[0.7]}, 
          Offset[0.27999999999999997`]}, "Rows" -> {
          Offset[0.2], {
           Offset[0.4]}, 
          Offset[0.2]}}], "\[NoBreak]", ")"}], ".", "Omega2"}]}], "//", 
  "MatrixForm"}]], "Input",
 CellChangeTimes->{{3.950079158589294*^9, 3.950079179000762*^9}, {
  3.950087396077231*^9, 3.950087397324757*^9}},
 CellLabel->"In[28]:=",ExpressionUUID->"d919c531-edbd-4904-a359-8f55c1361594"],

Cell[BoxData[
 TagBox[
  RowBox[{"\[ImaginaryI]", " ", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"a", ",", "0", ",", "c", ",", "0"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"0", ",", "a", ",", "0", ",", "c"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"c", ",", "0", ",", "b", ",", "0"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"0", ",", "c", ",", "0", ",", "b"}], "}"}]}], "}"}], ".", 
    "Omega2"}]}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Output",
 CellChangeTimes->{{3.950079176011814*^9, 3.9500791792933617`*^9}, 
   3.950087400546082*^9, 3.950095346671027*^9},
 CellLabel->
  "Out[28]//MatrixForm=",ExpressionUUID->"9815e4f2-9568-419d-997a-\
a85f0ddda613"]
}, Open  ]],

Cell["\<\
To simplify the calculation, we do the computation using this notation, and \
then insert back the actual values . First we compute \
\>", "Text",
 CellChangeTimes->{{3.95007913284934*^9, 
  3.9500791355168877`*^9}},ExpressionUUID->"4a4ddc28-1974-44bf-96d0-\
250ef0049147"],

Cell[CellGroupData[{

Cell["matrix of eigenvectors", "Subsubsection",
 CellChangeTimes->{{3.9500745773601007`*^9, 
  3.950074596294838*^9}},ExpressionUUID->"ff7226c2-1864-47d6-9a9d-\
1703eb016140"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"M", "=", 
    RowBox[{
     RowBox[{
      RowBox[{"Eigenvectors", "[", GridBox[{
         {"0", "a", "0", 
          RowBox[{" ", "c"}]},
         {
          RowBox[{"-", "a"}], "0", 
          RowBox[{" ", 
           RowBox[{"-", "c"}]}], "0"},
         {"0", 
          RowBox[{" ", "c"}], "0", "b"},
         {
          RowBox[{" ", 
           RowBox[{"-", "c"}]}], "0", 
          RowBox[{"-", "b"}], "0"}
        },
        GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
        GridBoxSpacings->{"Columns" -> {
            Offset[0.27999999999999997`], {
             Offset[0.7]}, 
            Offset[0.27999999999999997`]}, "Rows" -> {
            Offset[0.2], {
             Offset[0.4]}, 
            Offset[0.2]}}], "]"}], "//", "FullSimplify"}], "//", 
     "Transpose"}]}], ";"}], "\[IndentingNewLine]"}]], "Input",
 CellChangeTimes->{
  3.909480224978217*^9, {3.909480261467675*^9, 3.909480267021893*^9}, {
   3.909481277089345*^9, 3.909481280226416*^9}, {3.9302097141900997`*^9, 
   3.9302097346627913`*^9}, {3.9500741238317633`*^9, 3.950074143381339*^9}, {
   3.950074708209951*^9, 3.950074719194322*^9}, {3.9500747679253473`*^9, 
   3.950074770081018*^9}, {3.9500874148009167`*^9, 3.950087416155093*^9}},
 CellLabel->"In[29]:=",ExpressionUUID->"96945aa6-093a-4fd3-9f79-f623a0849c06"]
}, Open  ]],

Cell[CellGroupData[{

Cell["inverse matrix of eigenvectors", "Subsubsection",
 CellChangeTimes->{{3.909480425576159*^9, 3.909480435538741*^9}, {
  3.950074171298974*^9, 3.950074173565667*^9}, {3.95007459031222*^9, 
  3.9500746266413813`*^9}, {3.950084263375401*^9, 
  3.950084273050157*^9}},ExpressionUUID->"808aab7a-3708-4892-bf2e-\
130bd396ddfb"],

Cell[BoxData[
 RowBox[{
  RowBox[{"Minv", "=", 
   RowBox[{
    RowBox[{"Inverse", "[", "M", "]"}], "//", "FullSimplify"}]}], 
  ";"}]], "Input",
 CellChangeTimes->{{3.909472037615428*^9, 3.909472085648527*^9}, {
  3.9500741757823553`*^9, 3.950074176283539*^9}},
 CellLabel->"In[30]:=",ExpressionUUID->"e7570842-5f79-411a-86ca-dc70cf5fd338"],

Cell["these are the eigenvalues", "Text",
 CellChangeTimes->{{3.9094804696339283`*^9, 
  3.909480503660028*^9}},ExpressionUUID->"3ad4e663-73d4-4519-89f7-\
66d43f080278"]
}, Open  ]],

Cell[CellGroupData[{

Cell["diagonal matrix of eigenvalues", "Subsubsection",
 CellChangeTimes->{{3.950074637409382*^9, 3.950074676295505*^9}, {
  3.9500842759839773`*^9, 
  3.950084276473772*^9}},ExpressionUUID->"85c82801-1740-4a97-90e9-\
5ca63cad97ff"],

Cell[BoxData[
 RowBox[{
  RowBox[{"Diageig", "=", 
   RowBox[{"DiagonalMatrix", "[", 
    RowBox[{
     RowBox[{"Eigenvalues", "[", GridBox[{
        {"0", "a", "0", "c"},
        {
         RowBox[{"-", "a"}], "0", 
         RowBox[{"-", " ", "c"}], "0"},
        {"0", 
         RowBox[{"c", " "}], "0", "b"},
        {
         RowBox[{"-", " ", "c"}], "0", 
         RowBox[{"-", "b"}], "0"}
       },
       GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
       GridBoxSpacings->{"Columns" -> {
           Offset[0.27999999999999997`], {
            Offset[0.7]}, 
           Offset[0.27999999999999997`]}, "Rows" -> {
           Offset[0.2], {
            Offset[0.4]}, 
           Offset[0.2]}}], "]"}], "//", "FullSimplify"}], "]"}]}], 
  ";"}]], "Input",
 CellChangeTimes->{{3.909481323564928*^9, 3.909481328033923*^9}, {
  3.9500746621472797`*^9, 3.950074664662064*^9}, {3.950087439360263*^9, 
  3.950087441010254*^9}},
 CellLabel->"In[31]:=",ExpressionUUID->"36cb634c-c840-4178-a937-961fa5b486ac"],

Cell["Check that this is a valid diagonalization:", "Text",
 CellChangeTimes->{{3.909480451918963*^9, 3.909480452328601*^9}, {
  3.9500746813292313`*^9, 
  3.950074689963849*^9}},ExpressionUUID->"c3ddd1e9-f913-4d9d-8727-\
b325b4024ff6"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"FullSimplify", "[", 
    RowBox[{
     RowBox[{"M", ".", "Diageig", ".", "Minv"}], ",", 
     RowBox[{"Assumptions", "->", 
      RowBox[{
       RowBox[{"a", ">", "0"}], "&&", 
       RowBox[{"b", ">", "0"}], "&&", 
       RowBox[{"c", ">", "0"}]}]}]}], "]"}], "//", "MatrixForm"}], 
  "\[IndentingNewLine]"}]], "Input",
 CellChangeTimes->{
  3.909480455075182*^9, {3.909480486428434*^9, 3.9094805113520613`*^9}},
 CellLabel->"In[32]:=",ExpressionUUID->"abac864b-16cb-447d-a711-2a378f3c53b8"],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", GridBox[{
     {"0", "a", "0", "c"},
     {
      RowBox[{"-", "a"}], "0", 
      RowBox[{"-", "c"}], "0"},
     {"0", "c", "0", "b"},
     {
      RowBox[{"-", "c"}], "0", 
      RowBox[{"-", "b"}], "0"}
    },
    GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.7]}, 
        Offset[0.27999999999999997`]}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}}], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Output",
 CellChangeTimes->{{3.909480487341172*^9, 3.909480511604968*^9}, 
   3.909481290236211*^9, 3.950074697100972*^9, 3.950074733392671*^9, 
   3.950074999801324*^9, 3.950079219096196*^9, 3.9500874461704693`*^9, 
   3.950095353514328*^9},
 CellLabel->
  "Out[32]//MatrixForm=",ExpressionUUID->"d5fe180b-2c06-49a0-b44d-\
8a19221a9d8a"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell[TextData[{
 Cell[BoxData[
  FormBox[
   SubscriptBox["V", 
    RowBox[{"sqrt", " "}]], TraditionalForm]],ExpressionUUID->
  "f61fb3df-7397-41ed-84a3-d217962d7a25"],
 "(AE)"
}], "Subsubsection",
 CellChangeTimes->{{3.950080493018889*^9, 3.950080508320196*^9}, {
  3.9500874522366333`*^9, 3.9500874530262117`*^9}, {3.950095362523978*^9, 
  3.9500953626664333`*^9}},ExpressionUUID->"a25b48ee-fb92-4194-aa5f-\
f845c180aaba"],

Cell[TextData[{
 "the function to implement to obtain ",
 Cell[BoxData[
  FormBox[
   RowBox[{
    SubscriptBox["V", 
     RowBox[{"sqrt", " "}]], "is", " "}], TraditionalForm]],ExpressionUUID->
  "a6b0aaa4-b1f6-40d7-9cab-dfc6306494ed"]
}], "Text",
 CellChangeTimes->{{3.90948052428577*^9, 3.9094805737832623`*^9}, {
  3.950079564269*^9, 
  3.950079569603217*^9}},ExpressionUUID->"235a7b63-de88-446e-9eb7-\
acced90fa69e"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   SubscriptBox["V", 
    RowBox[{"sqrt", ",", "AE"}]], "=", 
   RowBox[{"Simplify", "[", 
    RowBox[{
     RowBox[{"M", ".", 
      RowBox[{"DiagonalMatrix", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"(", 
          RowBox[{"1", "+", 
           RowBox[{"Sqrt", "[", 
            RowBox[{"(", 
             RowBox[{"1", "-", 
              RowBox[{"#", "^", 
               RowBox[{"(", 
                RowBox[{"-", "2"}], ")"}]}]}], ")"}], "]"}]}], ")"}], "&"}], 
        "@", 
        RowBox[{"Eigenvalues", "[", 
         RowBox[{"I", 
          RowBox[{"(", GridBox[{
             {"0", "a", "0", 
              RowBox[{" ", "c"}]},
             {
              RowBox[{"-", "a"}], "0", 
              RowBox[{" ", 
               RowBox[{"-", "c"}]}], "0"},
             {"0", 
              RowBox[{" ", "c"}], "0", "b"},
             {
              RowBox[{" ", 
               RowBox[{"-", "c"}]}], "0", 
              RowBox[{"-", "b"}], "0"}
            },
            
            GridBoxAlignment->{
             "Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
            GridBoxSpacings->{"Columns" -> {
                Offset[0.27999999999999997`], {
                 Offset[0.7]}, 
                Offset[0.27999999999999997`]}, "Rows" -> {
                Offset[0.2], {
                 Offset[0.4]}, 
                Offset[0.2]}}], ")"}]}], "]"}]}], "]"}], ".", "Minv", ".", 
      TagBox[
       RowBox[{"(", "\[NoBreak]", GridBox[{
          {"a", "0", "c", "0"},
          {"0", "a", "0", "c"},
          {"c", "0", "b", "0"},
          {"0", "c", "0", "b"}
         },
         GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
         GridBoxSpacings->{"Columns" -> {
             Offset[0.27999999999999997`], {
              Offset[0.7]}, 
             Offset[0.27999999999999997`]}, "Rows" -> {
             Offset[0.2], {
              Offset[0.4]}, 
             Offset[0.2]}}], "\[NoBreak]", ")"}],
       Function[BoxForm`e$, 
        MatrixForm[BoxForm`e$]]]}], ",", 
     RowBox[{"Assumptions", "->", 
      RowBox[{
       RowBox[{"a", ">", "0"}], "&&", 
       RowBox[{"b", ">", "0"}], "&&", 
       RowBox[{"c", ">", "0"}]}]}]}], "]"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.909475144144801*^9, 3.90947514721238*^9}, {
   3.9094806624027557`*^9, 3.909480709382072*^9}, {3.909480761506753*^9, 
   3.909480763812664*^9}, 3.909481066255938*^9, {3.9094812977833147`*^9, 
   3.9094813305131893`*^9}, {3.9094813610614357`*^9, 
   3.9094813655554523`*^9}, {3.9094821306750937`*^9, 3.909482137801177*^9}, {
   3.9094821711263933`*^9, 3.909482211118746*^9}, {3.909482303377617*^9, 
   3.909482333597274*^9}, {3.909482547725622*^9, 3.9094825771405973`*^9}, {
   3.909820968305883*^9, 3.9098209713183126`*^9}, {3.9500796552634*^9, 
   3.950079667525921*^9}, {3.9500807552216377`*^9, 3.950080773469722*^9}, {
   3.9500874547840242`*^9, 3.9500874677582417`*^9}, {3.950095367018127*^9, 
   3.950095367112033*^9}},
 CellLabel->"In[34]:=",ExpressionUUID->"7e369b39-d502-4ea3-8ca4-8ca67b152770"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"computation", " ", "of", 
  FormBox[
   SubscriptBox["V", "sqrt"],
   TraditionalForm], 
  RowBox[{"(", "E", ")"}]}]], "Subsection",
 CellChangeTimes->{{3.950080568046648*^9, 3.950080613556027*^9}, 
   3.950081405294363*^9, {3.950085367300497*^9, 3.9500853674537163`*^9}, {
   3.950095692058146*^9, 
   3.950095692194121*^9}},ExpressionUUID->"5c9e1543-fb32-4b9d-9e6b-\
bee9d741b0b1"],

Cell[TextData[{
 "The B block of the covariance matrix above has the structure ",
 Cell[BoxData[
  TagBox[
   RowBox[{"(", "\[NoBreak]", GridBox[{
      {"b", "0"},
      {"0", "b"}
     },
     GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
     GridBoxSpacings->{"Columns" -> {
         Offset[0.27999999999999997`], {
          Offset[0.7]}, 
         Offset[0.27999999999999997`]}, "Rows" -> {
         Offset[0.2], {
          Offset[0.4]}, 
         Offset[0.2]}}], "\[NoBreak]", ")"}],
   Function[BoxForm`e$, 
    MatrixForm[BoxForm`e$]]]],
  CellChangeTimes->{{3.909481172562539*^9, 3.909481177588779*^9}, 
    3.909481310168239*^9, 3.909484698000927*^9},ExpressionUUID->
  "a0cc1f9d-3f4b-4ad5-8e63-3ef1a9c998db"],
 ", so V.(i Omega) is ",
 Cell[BoxData[
  TagBox[
   RowBox[{"I", 
    RowBox[{"(", "\[NoBreak]", GridBox[{
       {"0", "b"},
       {
        RowBox[{"-", "b"}], "0"}
      },
      GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
      GridBoxSpacings->{"Columns" -> {
          Offset[0.27999999999999997`], {
           Offset[0.7]}, 
          Offset[0.27999999999999997`]}, "Rows" -> {
          Offset[0.2], {
           Offset[0.4]}, 
          Offset[0.2]}}], "\[NoBreak]", ")"}]}],
   Function[BoxForm`e$, 
    MatrixForm[BoxForm`e$]]]],
  CellChangeTimes->{{3.909481172562539*^9, 3.909481177588779*^9}, 
    3.909481310168239*^9, 3.909484698000927*^9},ExpressionUUID->
  "60f0bad1-289b-4c8d-b436-af64761ed24f"],
 " and ",
 Cell[BoxData[
  FormBox[
   RowBox[{
    SubscriptBox["V", 
     RowBox[{"sqrt", " "}]], "(", "E", ")"}], TraditionalForm]],
  CellChangeTimes->{{3.950080526521439*^9, 3.950080535598452*^9}},
  ExpressionUUID->"9a859c11-771e-4f2b-a1cc-8111b04682a2"],
 " is, via a simple calculation"
}], "Text",
 CellChangeTimes->{{3.9500806277646646`*^9, 3.950080794213394*^9}, {
  3.9500812572192173`*^9, 3.950081260526814*^9}, {3.9500853693479548`*^9, 
  3.950085373478948*^9}, {3.9500956956363163`*^9, 
  3.950095702982609*^9}},ExpressionUUID->"b13c91d2-07a9-4fdd-80d9-\
616113f88262"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   SubscriptBox["V", 
    RowBox[{"sqrt", ",", "e"}]], "=", " ", 
   RowBox[{
    RowBox[{"IdentityMatrix", "[", "2", "]"}], 
    TagBox[
     RowBox[{"(", 
      RowBox[{"b", " ", 
       RowBox[{"(", 
        RowBox[{"1", "+", 
         RowBox[{"Sqrt", "[", 
          RowBox[{"1", "-", 
           RowBox[{"b", "^", 
            RowBox[{"(", 
             RowBox[{"-", "2"}], ")"}]}]}], "]"}]}], ")"}]}], ")"}],
     Function[BoxForm`e$, 
      MatrixForm[BoxForm`e$]]]}]}], ";"}]], "Input",
 CellChangeTimes->{
  3.950080797196937*^9, 3.950081262370365*^9, {3.950081295998604*^9, 
   3.950081311091465*^9}, {3.950081355290956*^9, 3.950081372325177*^9}, {
   3.950083514531698*^9, 3.950083530230013*^9}, {3.950084012514861*^9, 
   3.950084014222103*^9}, {3.950085374814398*^9, 3.9500853785790367`*^9}, {
   3.950095704824501*^9, 3.950095708028625*^9}},
 CellLabel->"In[40]:=",ExpressionUUID->"a6aff14f-d707-43bf-8f64-c9d8a76dd8e6"]
}, Open  ]]
}, Closed]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{
    StyleBox[
     RowBox[{"Computation", " ", "of", " ", 
      FormBox[
       RowBox[{"determinants", " ", "of", " "}],
       TraditionalForm], 
      FormBox[
       SubscriptBox["V", "sqrt"],
       TraditionalForm], 
      RowBox[{"(", 
       StyleBox[
        RowBox[{"A", "E"}]], ")"}]}],
     FontFamily->"Source Sans Pro"], 
    StyleBox[",",
     FontFamily->"Source Sans Pro"], 
    RowBox[{
     RowBox[{
      StyleBox[
       FormBox[
        SubscriptBox["V", "sqrt"],
        TraditionalForm],
       FontFamily->"Source Sans Pro"], 
      StyleBox[
       RowBox[{"(", "E", ")"}],
       FontFamily->"Source Sans Pro"], 
      StyleBox["and",
       FontFamily->"Source Sans Pro"], 
      StyleBox[" ",
       FontFamily->"Source Sans Pro"], 
      StyleBox[
       FormBox[
        RowBox[{"(", 
         SubscriptBox["V", "sqrt"]}],
        TraditionalForm],
       FontFamily->"Source Sans Pro"], 
      SubscriptBox[
       RowBox[{"(", "AB", ")"}], "E"]}], "+", 
     StyleBox[" ",
      FontFamily->"Source Sans Pro"], 
     StyleBox[
      RowBox[{
       FormBox[
        SubscriptBox["V", "sqrt"],
        TraditionalForm], 
       RowBox[{"(", "E", ")"}]}],
      FontFamily->"Source Sans Pro"]}]}], 
   StyleBox[")",
    FontFamily->"Source Sans Pro"]}], 
  StyleBox["/",
   FontFamily->"Source Sans Pro"], 
  StyleBox["2",
   FontFamily->"Source Sans Pro"]}]], "Subtitle",
 InitializationCell->True,
 CellChangeTimes->{{3.950081389902512*^9, 3.950081479104411*^9}, {
  3.9500815456332397`*^9, 3.950081553799716*^9}, {3.950085462366025*^9, 
  3.9500854711483927`*^9}, {3.950085643638501*^9, 3.950085646988954*^9}, {
  3.950091780596492*^9, 3.950091785806821*^9}, {3.950095422693577*^9, 
  3.9500954244351387`*^9}},ExpressionUUID->"6fc9482c-b1a4-4566-a93b-\
0cb314747789"],

Cell[TextData[{
 "The determinant of ",
 Cell[BoxData[
  FormBox[
   RowBox[{
    RowBox[{
     SubscriptBox["V", 
      RowBox[{"sqrt", " "}]], "(", "AE", ")"}], " ", "is", " "}], 
   TraditionalForm]],ExpressionUUID->"41b14a9b-c3f5-4738-876a-e03c615106b2"],
 "directly computable as"
}], "Text",
 CellChangeTimes->{{3.9500800734102173`*^9, 3.9500800942858677`*^9}, {
  3.9500815729614353`*^9, 3.950081574275366*^9}, {3.950095097869196*^9, 
  3.9500950990343237`*^9}},ExpressionUUID->"1434ce2e-7856-4a67-ad0c-\
aed65ba65ffe"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   SubscriptBox["detV", 
    RowBox[{"sqrt", ",", "AE", " "}]], "=", 
   RowBox[{"FullSimplify", "[", 
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{"Det", "[", 
        RowBox[{"DiagonalMatrix", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"(", 
            RowBox[{"1", "+", 
             RowBox[{"Sqrt", "[", 
              RowBox[{"(", 
               RowBox[{"1", "-", 
                RowBox[{"#", "^", 
                 RowBox[{"(", 
                  RowBox[{"-", "2"}], ")"}]}]}], ")"}], "]"}]}], ")"}], "&"}],
           "@", 
          RowBox[{"Eigenvalues", "[", 
           RowBox[{"I", 
            RowBox[{"(", GridBox[{
               {"0", "a", "0", 
                RowBox[{" ", "c"}]},
               {
                RowBox[{"-", "a"}], "0", 
                RowBox[{" ", 
                 RowBox[{"-", "c"}]}], "0"},
               {"0", 
                RowBox[{" ", "c"}], "0", "b"},
               {
                RowBox[{" ", 
                 RowBox[{"-", "c"}]}], "0", 
                RowBox[{"-", "b"}], "0"}
              },
              
              GridBoxAlignment->{
               "Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
              GridBoxSpacings->{"Columns" -> {
                  Offset[0.27999999999999997`], {
                   Offset[0.7]}, 
                  Offset[0.27999999999999997`]}, "Rows" -> {
                  Offset[0.2], {
                   Offset[0.4]}, 
                  Offset[0.2]}}], ")"}]}], "]"}]}], "]"}], "]"}], 
       RowBox[{"Det", "[", 
        TagBox[
         RowBox[{"(", "\[NoBreak]", GridBox[{
            {"a", "0", "c", "0"},
            {"0", "a", "0", "c"},
            {"c", "0", "b", "0"},
            {"0", "c", "0", "b"}
           },
           GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
           GridBoxSpacings->{"Columns" -> {
               Offset[0.27999999999999997`], {
                Offset[0.7]}, 
               Offset[0.27999999999999997`]}, "Rows" -> {
               Offset[0.2], {
                Offset[0.4]}, 
               Offset[0.2]}}], "\[NoBreak]", ")"}],
         Function[BoxForm`e$, 
          MatrixForm[BoxForm`e$]]], "]"}]}], "/.", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"a", "->", 
         RowBox[{"1", "+", 
          RowBox[{"2", "Ns"}]}]}], ",", 
        RowBox[{"b", "->", 
         RowBox[{"g", "+", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", "g"}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{"1", "+", 
             RowBox[{"2", " ", "Ns"}]}], ")"}]}]}]}], ",", " ", 
        RowBox[{"c", "->", 
         RowBox[{"2", " ", 
          SqrtBox[
           RowBox[{
            RowBox[{"-", "1"}], "+", "g"}]], " ", 
          SqrtBox[
           RowBox[{"Ns", " ", 
            RowBox[{"(", 
             RowBox[{"1", "+", "Ns"}], ")"}]}]]}]}]}], "}"}]}], ",", 
     RowBox[{"Assumptions", "->", 
      RowBox[{
       RowBox[{"Ns", ">", "0"}], "&&", 
       RowBox[{"g", ">", "1"}]}]}]}], "]"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.950080141035984*^9, 3.950080279004344*^9}, {
  3.9500815953307333`*^9, 3.95008159610573*^9}, {3.95008458057932*^9, 
  3.950084588085785*^9}, {3.950095103420281*^9, 3.950095131612493*^9}, {
  3.9500958752967978`*^9, 3.95009588303024*^9}},
 CellLabel->"In[48]:=",ExpressionUUID->"3724982a-6d89-47d9-adcd-7dda74e92333"],

Cell[TextData[{
 "The determinant of ",
 Cell[BoxData[
  FormBox[
   RowBox[{
    RowBox[{
     SubscriptBox["V", 
      RowBox[{"sqrt", " "}]], "(", "E", ")"}], " ", "is", " "}], 
   TraditionalForm]],ExpressionUUID->"6a0f5054-5105-4c83-b7ea-54745daf8f81"],
 "directly computable as"
}], "Text",
 CellChangeTimes->{{3.950081585466827*^9, 3.950081587708201*^9}, {
  3.950085481590713*^9, 3.950085481717655*^9}, {3.9500951892165728`*^9, 
  3.95009518937647*^9}},ExpressionUUID->"5c42ea66-74d8-48c7-88cf-\
aa8f5e3cffcf"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  SubscriptBox["detV", 
   RowBox[{"sqrt", ",", "e", " "}]], "=", 
  RowBox[{"FullSimplify", "[", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{"b", "^", "2"}], " ", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"(", 
         RowBox[{"1", "+", 
          RowBox[{"Sqrt", "[", 
           RowBox[{"1", "-", 
            RowBox[{"b", "^", 
             RowBox[{"(", 
              RowBox[{"-", "2"}], ")"}]}]}], "]"}]}], ")"}], ")"}], "^", 
       "2"}]}], "/.", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"a", "->", 
        RowBox[{"1", "+", 
         RowBox[{"2", "Ns"}]}]}], ",", 
       RowBox[{"b", "->", 
        RowBox[{"g", "+", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "g"}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{"1", "+", 
            RowBox[{"2", " ", "Ns"}]}], ")"}]}]}]}], ",", " ", 
       RowBox[{"c", "->", 
        RowBox[{"2", " ", 
         SqrtBox[
          RowBox[{
           RowBox[{"-", "1"}], "+", "g"}]], " ", 
         SqrtBox[
          RowBox[{"Ns", " ", 
           RowBox[{"(", 
            RowBox[{"1", "+", "Ns"}], ")"}]}]]}]}]}], "}"}]}], ",", 
    RowBox[{"Assumptions", "->", 
     RowBox[{
      RowBox[{"Ns", ">", "0"}], "&&", 
      RowBox[{"g", ">", "1"}]}]}]}], "]"}]}]], "Input",
 CellChangeTimes->{{3.950081598892498*^9, 3.95008159922694*^9}, {
  3.950081655015329*^9, 3.9500816680829287`*^9}, {3.950084003040056*^9, 
  3.95008400498672*^9}, {3.950085483331009*^9, 3.950085489192337*^9}, {
  3.950095193418724*^9, 3.95009519773032*^9}, {3.950095890757902*^9, 
  3.950095894366638*^9}},
 CellLabel->"In[49]:=",ExpressionUUID->"dabf94dd-9d32-4a8f-ae22-c31ccecc8b1d"],

Cell[BoxData[
 SuperscriptBox[
  RowBox[{"(", 
   RowBox[{"1", "+", 
    RowBox[{"2", " ", "Ns"}], "-", 
    RowBox[{"2", " ", "g", " ", 
     RowBox[{"(", 
      RowBox[{"1", "+", "Ns"}], ")"}]}], "-", 
    RowBox[{"2", " ", 
     SqrtBox[
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "g"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"1", "+", "Ns"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"g", "+", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "g"}], ")"}], " ", "Ns"}]}], 
        ")"}]}]]}]}], ")"}], "2"]], "Output",
 CellChangeTimes->{3.950084005432482*^9, 3.9500845090682383`*^9, 
  3.950085525229787*^9, 3.950095433397696*^9, 3.9500958948635263`*^9},
 CellLabel->"Out[49]=",ExpressionUUID->"5479bca2-2c8c-4cc6-a76b-d54d43411b1f"]
}, Open  ]],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{
    StyleBox["(",
     FontFamily->"Source Sans Pro"], 
    StyleBox[" ",
     FontFamily->"Source Sans Pro"], 
    RowBox[{
     RowBox[{
      StyleBox[
       FormBox[
        SubscriptBox["V", "sqrt"],
        TraditionalForm],
       FontFamily->"Source Sans Pro"], 
      SubscriptBox[
       RowBox[{"(", "AE", ")"}], "E"]}], "+", 
     StyleBox[" ",
      FontFamily->"Source Sans Pro"], 
     StyleBox[
      RowBox[{
       FormBox[
        SubscriptBox["V", "sqrt"],
        TraditionalForm], 
       RowBox[{"(", "E", ")"}]}],
      FontFamily->"Source Sans Pro"]}], 
    StyleBox[")",
     FontFamily->"Source Sans Pro"]}], 
   StyleBox["/",
    FontFamily->"Source Sans Pro"], 
   StyleBox["2",
    FontFamily->"Source Sans Pro"]}], 
  StyleBox[" ",
   FontFamily->"Source Sans Pro"], 
  StyleBox["is",
   FontFamily->"Source Sans Pro"]}]], "Text",
 CellChangeTimes->{{3.950081989759842*^9, 3.950081999664391*^9}, {
   3.9500822526542187`*^9, 3.950082267700205*^9}, 3.950083449789364*^9, {
   3.950083546852602*^9, 3.950083548814783*^9}, {3.950085493296389*^9, 
   3.950085495164646*^9}, {3.950095202361911*^9, 
   3.950095206084004*^9}},ExpressionUUID->"27c8503e-c676-46c1-81a9-\
6884bc19fbe5"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"aveAE", "=", 
  RowBox[{"FullSimplify", "[", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{"FullSimplify", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{"FullSimplify", "[", 
             RowBox[{
              RowBox[{
               RowBox[{"Table", "[", 
                RowBox[{
                 RowBox[{
                  SubscriptBox["V", 
                   RowBox[{"sqrt", ",", "AE"}]], "[", 
                  RowBox[{"[", 
                   RowBox[{"i", ",", "j"}], "]"}], "]"}], ",", 
                 RowBox[{"{", 
                  RowBox[{"i", ",", "3", ",", "4"}], "}"}], ",", 
                 RowBox[{"{", 
                  RowBox[{"j", ",", "3", ",", "4"}], "}"}]}], "]"}], "/.", 
               RowBox[{"{", 
                RowBox[{
                 RowBox[{"a", "->", 
                  RowBox[{"1", "+", 
                   RowBox[{"2", "Ns"}]}]}], ",", 
                 RowBox[{"b", "->", 
                  RowBox[{"g", "+", 
                   RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "1"}], "+", "g"}], ")"}], " ", 
                    RowBox[{"(", 
                    RowBox[{"1", "+", 
                    RowBox[{"2", " ", "Ns"}]}], ")"}]}]}]}], ",", " ", 
                 RowBox[{"c", "->", 
                  RowBox[{"2", " ", 
                   SqrtBox[
                    RowBox[{
                    RowBox[{"-", "1"}], "+", "g"}]], " ", 
                   SqrtBox[
                    RowBox[{"Ns", " ", 
                    RowBox[{"(", 
                    RowBox[{"1", "+", "Ns"}], ")"}]}]]}]}]}], "}"}]}], ",", 
              RowBox[{"Assumptions", "->", 
               RowBox[{
                RowBox[{"Ns", ">", "0"}], "&&", 
                RowBox[{"g", ">", "1"}]}]}]}], "]"}], ")"}], "//", 
           "Simplify"}], ")"}], "+", 
         RowBox[{"(", 
          RowBox[{
           SubscriptBox["V", 
            RowBox[{"sqrt", ",", "e"}]], "/.", 
           RowBox[{"{", 
            RowBox[{"b", "->", 
             RowBox[{"g", "+", 
              RowBox[{
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "1"}], "+", "g"}], ")"}], " ", 
               RowBox[{"(", 
                RowBox[{"1", "+", 
                 RowBox[{"2", " ", "Ns"}]}], ")"}]}]}]}], "}"}]}], ")"}]}], 
        ",", 
        RowBox[{"Assumptions", "->", 
         RowBox[{
          RowBox[{"Ns", ">", "0"}], "&&", 
          RowBox[{"g", ">", "1"}]}]}]}], "]"}], "/", "2"}], "//", "Expand"}], 
    ",", 
    RowBox[{"Assumptions", "->", 
     RowBox[{
      RowBox[{"Ns", ">", "0"}], "&&", 
      RowBox[{"g", ">", "1"}]}]}]}], "]"}]}]], "Input",
 CellChangeTimes->{{3.9500833677063503`*^9, 3.950083425996317*^9}, {
  3.950083459320685*^9, 3.95008346838878*^9}, {3.950083552962742*^9, 
  3.950083555023024*^9}, {3.950083587048614*^9, 3.950083588679957*^9}, {
  3.950083665095255*^9, 3.9500838142192373`*^9}, {3.950084137775073*^9, 
  3.950084189410212*^9}, {3.950085068391397*^9, 3.9500850700238047`*^9}, {
  3.950085498744322*^9, 3.95008550850704*^9}, {3.95008555003372*^9, 
  3.9500855527458477`*^9}, {3.950085828458687*^9, 3.9500858339737577`*^9}, {
  3.9500859665688877`*^9, 3.9500859774827557`*^9}, {3.950086329583353*^9, 
  3.9500863618310747`*^9}, {3.9500864426916313`*^9, 3.950086474885532*^9}, {
  3.950095207524828*^9, 3.950095210092499*^9}, {3.950095457064128*^9, 
  3.950095492159336*^9}, {3.950095591207304*^9, 3.950095648354376*^9}},
 CellLabel->"In[41]:=",ExpressionUUID->"afb24c83-8cd9-4d09-b2af-2295b849d9ab"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{
     RowBox[{
      FractionBox["1", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "g", "+", 
          RowBox[{"g", " ", "Ns"}]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", 
          RowBox[{"2", " ", "g", " ", 
           RowBox[{"(", 
            RowBox[{"1", "+", "Ns"}], ")"}]}]}], ")"}]}]], 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", 
        RowBox[{"4", " ", 
         SuperscriptBox["g", "3"], " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"1", "+", "Ns"}], ")"}], "3"]}], "+", 
        SqrtBox[
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "g"}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{"1", "+", "Ns"}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{"g", "+", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], "+", "g"}], ")"}], " ", "Ns"}]}], ")"}]}]],
         "+", 
        SqrtBox[
         RowBox[{"g", " ", 
          RowBox[{"(", 
           RowBox[{"1", "+", "Ns"}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "g", "+", 
            RowBox[{"g", " ", "Ns"}]}], ")"}]}]], "-", 
        RowBox[{"3", " ", 
         SqrtBox[
          RowBox[{
           SuperscriptBox["g", "3"], " ", 
           RowBox[{"(", 
            RowBox[{"1", "+", "Ns"}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", "g", "+", 
             RowBox[{"g", " ", "Ns"}]}], ")"}]}]]}], "+", 
        RowBox[{"2", " ", 
         SqrtBox[
          RowBox[{
           SuperscriptBox["g", "5"], " ", 
           RowBox[{"(", 
            RowBox[{"1", "+", "Ns"}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", "g", "+", 
             RowBox[{"g", " ", "Ns"}]}], ")"}]}]]}], "+", 
        RowBox[{"2", " ", 
         SuperscriptBox["g", "2"], " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"1", "+", "Ns"}], ")"}], "2"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "4"}], "-", 
           RowBox[{"2", " ", "Ns"}], "+", 
           SqrtBox[
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], "+", "g"}], ")"}], " ", 
             RowBox[{"(", 
              RowBox[{"1", "+", "Ns"}], ")"}], " ", 
             RowBox[{"(", 
              RowBox[{"g", "+", 
               RowBox[{
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "1"}], "+", "g"}], ")"}], " ", "Ns"}]}], 
              ")"}]}]]}], ")"}]}], "-", 
        RowBox[{"g", " ", 
         RowBox[{"(", 
          RowBox[{"1", "+", "Ns"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "5"}], "-", 
           RowBox[{"6", " ", "Ns"}], "+", 
           RowBox[{"3", " ", 
            SqrtBox[
             RowBox[{
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "1"}], "+", "g"}], ")"}], " ", 
              RowBox[{"(", 
               RowBox[{"1", "+", "Ns"}], ")"}], " ", 
              RowBox[{"(", 
               RowBox[{"g", "+", 
                RowBox[{
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "1"}], "+", "g"}], ")"}], " ", "Ns"}]}], 
               ")"}]}]]}]}], ")"}]}], "+", 
        RowBox[{"Ns", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "2"}], "+", 
           SqrtBox[
            RowBox[{"g", " ", 
             RowBox[{"(", 
              RowBox[{"1", "+", "Ns"}], ")"}], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], "+", "g", "+", 
               RowBox[{"g", " ", "Ns"}]}], ")"}]}]], "-", 
           RowBox[{"5", " ", 
            SqrtBox[
             RowBox[{
              SuperscriptBox["g", "3"], " ", 
              RowBox[{"(", 
               RowBox[{"1", "+", "Ns"}], ")"}], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "1"}], "+", "g", "+", 
                RowBox[{"g", " ", "Ns"}]}], ")"}]}]]}], "+", 
           RowBox[{"4", " ", 
            SqrtBox[
             RowBox[{
              SuperscriptBox["g", "5"], " ", 
              RowBox[{"(", 
               RowBox[{"1", "+", "Ns"}], ")"}], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "1"}], "+", "g", "+", 
                RowBox[{"g", " ", "Ns"}]}], ")"}]}]]}], "+", 
           RowBox[{"2", " ", "Ns", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", 
               SqrtBox[
                RowBox[{
                 SuperscriptBox["g", "3"], " ", 
                 RowBox[{"(", 
                  RowBox[{"1", "+", "Ns"}], ")"}], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "1"}], "+", "g", "+", 
                   RowBox[{"g", " ", "Ns"}]}], ")"}]}]]}], "+", 
              SqrtBox[
               RowBox[{
                SuperscriptBox["g", "5"], " ", 
                RowBox[{"(", 
                 RowBox[{"1", "+", "Ns"}], ")"}], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "1"}], "+", "g", "+", 
                  RowBox[{"g", " ", "Ns"}]}], ")"}]}]]}], ")"}]}]}], 
          ")"}]}]}], ")"}]}], ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", 
     RowBox[{
      RowBox[{"-", "1"}], "+", 
      RowBox[{"2", " ", "g", " ", 
       RowBox[{"(", 
        RowBox[{"1", "+", "Ns"}], ")"}]}], "+", 
      SqrtBox[
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "g"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"1", "+", "Ns"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"g", "+", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", "g"}], ")"}], " ", "Ns"}]}], ")"}]}]], 
      "+", 
      SqrtBox[
       RowBox[{"g", " ", 
        RowBox[{"(", 
         RowBox[{"1", "+", "Ns"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "g", "+", 
          RowBox[{"g", " ", "Ns"}]}], ")"}]}]], "-", 
      RowBox[{"Ns", " ", 
       RowBox[{"(", 
        RowBox[{"2", "+", 
         SqrtBox[
          RowBox[{"1", "+", 
           FractionBox["1", 
            RowBox[{
             RowBox[{"-", "1"}], "+", "g", "+", 
             RowBox[{"g", " ", "Ns"}]}]]}]]}], ")"}]}]}]}], "}"}]}], 
  "}"}]], "Output",
 CellChangeTimes->{
  3.950083757886855*^9, {3.9500837880519953`*^9, 3.950083814467424*^9}, 
   3.950084017519319*^9, 3.9500840484375267`*^9, {3.950084132879352*^9, 
   3.9500841815983973`*^9}, 3.9500842170193577`*^9, 3.9500850711323223`*^9, {
   3.950085513407489*^9, 3.9500855273969517`*^9}, 3.95008556930653*^9, 
   3.950085847935726*^9, 3.9500859939913683`*^9, {3.950086348333096*^9, 
   3.95008637804309*^9}, {3.950086465641161*^9, 3.9500864855337353`*^9}, {
   3.950095587659852*^9, 3.950095607837426*^9}, 3.950095650993374*^9, 
   3.950095712918975*^9},
 CellLabel->"Out[41]=",ExpressionUUID->"a88f1b91-7aed-48a9-9649-40243169ac36"]
}, Open  ]],

Cell["In fact, the matrix is a multiple of the identity, since", "Text",
 CellChangeTimes->{{3.950086489451878*^9, 3.950086500568122*^9}, 
   3.950087257879319*^9},ExpressionUUID->"d597cd61-5849-4c36-9d11-\
7fac77f02be2"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"FullSimplify", "[", 
  RowBox[{
   RowBox[{
    RowBox[{"aveAE", "[", 
     RowBox[{"[", 
      RowBox[{"1", ",", "1"}], "]"}], "]"}], "-", 
    RowBox[{"aveAE", "[", 
     RowBox[{"[", 
      RowBox[{"2", ",", "2"}], "]"}], "]"}]}], ",", 
   RowBox[{"Assumptions", "->", 
    RowBox[{
     RowBox[{"Ns", ">", "0"}], "&&", 
     RowBox[{"g", ">", "1"}]}]}]}], "]"}]], "Input",
 CellChangeTimes->{{3.950086503737801*^9, 3.950086532173149*^9}, {
  3.950095523346592*^9, 3.950095529004644*^9}},
 CellLabel->"In[42]:=",ExpressionUUID->"653aa941-3f28-4a89-8256-1a19f7bdcc63"],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{{3.950086522802877*^9, 3.950086532830868*^9}, 
   3.950095726276453*^9},
 CellLabel->"Out[42]=",ExpressionUUID->"adfc9488-8504-4014-9eda-1d9aa687a765"]
}, Open  ]],

Cell["and ", "Text",
 CellChangeTimes->{{3.950086544238652*^9, 3.950086544539544*^9}, 
   3.950086728226569*^9},ExpressionUUID->"597bdcac-affb-400c-bade-\
64d503356cec"],

Cell[TextData[{
 "thus, its determinant is equal to ",
 Cell[BoxData[
  RowBox[{"(", 
   RowBox[{
    RowBox[{"-", "1"}], "+", 
    RowBox[{"2", " ", "g", " ", 
     RowBox[{"(", 
      RowBox[{"1", "+", "Ns"}], ")"}]}], "+", 
    SqrtBox[
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", "g"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"1", "+", "Ns"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"g", "+", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", "g"}], ")"}], " ", "Ns"}]}], ")"}]}]], 
    "+", 
    SqrtBox[
     RowBox[{"g", " ", 
      RowBox[{"(", 
       RowBox[{"1", "+", "Ns"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", "g", "+", 
        RowBox[{"g", " ", "Ns"}]}], ")"}]}]], "-", 
    RowBox[{"Ns", " ", 
     RowBox[{"(", 
      RowBox[{"2", "+", 
       SqrtBox[
        RowBox[{"1", "+", 
         FractionBox["1", 
          RowBox[{
           RowBox[{"-", "1"}], "+", "g", "+", 
           RowBox[{"g", " ", "Ns"}]}]]}]]}], ")"}]}]}], ")"}]],
  CellChangeTimes->{{3.950086556807618*^9, 3.950086577036928*^9}, {
   3.950086610659443*^9, 3.950086671261043*^9}, {3.950086724994154*^9, 
   3.9500867257852583`*^9}},ExpressionUUID->
  "559a7c81-4e30-49fc-8984-1a0b7dea66c6"],
 "^2"
}], "Text",
 CellChangeTimes->{{3.950083606413226*^9, 3.950083609787856*^9}, {
  3.950084772453342*^9, 3.950084794812235*^9}, {3.950085532803838*^9, 
  3.950085536713559*^9}, {3.950086733951984*^9, 3.950086734444244*^9}, {
  3.950095747486273*^9, 
  3.950095747486369*^9}},ExpressionUUID->"73abb2b5-4880-42c1-afc3-\
b5a07bc0e2a9"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"-", "1"}], "+", 
   RowBox[{"2", " ", "g", " ", 
    RowBox[{"(", 
     RowBox[{"1", "+", "Ns"}], ")"}]}], "+", 
   SqrtBox[
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "1"}], "+", "g"}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{"1", "+", "Ns"}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{"g", "+", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "g"}], ")"}], " ", "Ns"}]}], ")"}]}]], "+", 
   SqrtBox[
    RowBox[{"g", " ", 
     RowBox[{"(", 
      RowBox[{"1", "+", "Ns"}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "1"}], "+", "g", "+", 
       RowBox[{"g", " ", "Ns"}]}], ")"}]}]], "-", 
   RowBox[{"Ns", " ", 
    RowBox[{"(", 
     RowBox[{"2", "+", 
      SqrtBox[
       RowBox[{"1", "+", 
        FractionBox["1", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "g", "+", 
          RowBox[{"g", " ", "Ns"}]}]]}]]}], ")"}]}]}], "//", 
  "FullSimplify"}]], "Input",
 CellChangeTimes->{{3.950100359711091*^9, 3.950100360721006*^9}},
 CellLabel->"In[14]:=",ExpressionUUID->"f17f1cc3-5e3e-4d78-b88a-b269a1a86555"],

Cell[BoxData[
 RowBox[{
  RowBox[{"-", "1"}], "+", 
  RowBox[{"2", " ", "g", " ", 
   RowBox[{"(", 
    RowBox[{"1", "+", "Ns"}], ")"}]}], "+", 
  SqrtBox[
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "1"}], "+", "g"}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{"1", "+", "Ns"}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{"g", "+", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "g"}], ")"}], " ", "Ns"}]}], ")"}]}]], "+", 
  
  SqrtBox[
   RowBox[{"g", " ", 
    RowBox[{"(", 
     RowBox[{"1", "+", "Ns"}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "1"}], "+", "g", "+", 
      RowBox[{"g", " ", "Ns"}]}], ")"}]}]], "-", 
  RowBox[{"Ns", " ", 
   RowBox[{"(", 
    RowBox[{"2", "+", 
     SqrtBox[
      RowBox[{"1", "+", 
       FractionBox["1", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "g", "+", 
         RowBox[{"g", " ", "Ns"}]}]]}]]}], ")"}]}]}]], "Output",
 CellChangeTimes->{3.950100361110396*^9},
 CellLabel->"Out[14]=",ExpressionUUID->"e16dfc45-ae9a-4f5d-88c8-5043545fac07"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"FullSimplify", "[", 
  RowBox[{
   RowBox[{
    RowBox[{"(", 
     RowBox[{"g", "+", " ", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"g", "-", "1"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"1", "+", 
         RowBox[{"2", "Ns"}]}], ")"}]}], "+", 
      SqrtBox[
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "g"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"1", "+", "Ns"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"g", "+", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", "g"}], ")"}], " ", "Ns"}]}], ")"}]}]], 
      "+", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"g", "-", "1"}], ")"}], 
       RowBox[{"(", " ", 
        RowBox[{"Ns", "+", "1"}], ")"}], 
       SqrtBox[
        FractionBox[
         RowBox[{"g", "+", 
          RowBox[{"g", " ", "Ns"}]}], 
         RowBox[{
          RowBox[{"-", "1"}], "+", "g", "+", 
          RowBox[{"g", " ", "Ns"}]}]]]}], "-", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", 
        RowBox[{"2", " ", "g", " ", 
         RowBox[{"(", 
          RowBox[{"1", "+", "Ns"}], ")"}]}], "+", 
        SqrtBox[
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "g"}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{"1", "+", "Ns"}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{"g", "+", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], "+", "g"}], ")"}], " ", "Ns"}]}], ")"}]}]],
         "+", 
        SqrtBox[
         RowBox[{"g", " ", 
          RowBox[{"(", 
           RowBox[{"1", "+", "Ns"}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "g", "+", 
            RowBox[{"g", " ", "Ns"}]}], ")"}]}]], "-", 
        RowBox[{"Ns", " ", 
         RowBox[{"(", 
          RowBox[{"2", "+", 
           SqrtBox[
            RowBox[{"1", "+", 
             FractionBox["1", 
              RowBox[{
               RowBox[{"-", "1"}], "+", "g", "+", 
               RowBox[{"g", " ", "Ns"}]}]]}]]}], ")"}]}]}], ")"}]}], ")"}], 
    "^", "2"}], ",", 
   RowBox[{"Assumptions", "->", 
    RowBox[{
     RowBox[{"Ns", ">", "0"}], "&&", 
     RowBox[{"g", ">", 
      RowBox[{"1", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"1", "+", "Ns"}], ")"}], "^", "3"}]}], ">", "0"}]}]}]}], 
  "]"}]], "Input",
 CellChangeTimes->{{3.950100480868874*^9, 3.950100539708289*^9}, {
  3.950100597496202*^9, 3.950100652545021*^9}, {3.9501007078600082`*^9, 
  3.950100716582429*^9}, {3.950100759304641*^9, 3.950100805775251*^9}, {
  3.950100894667293*^9, 3.950100952079587*^9}, {3.9501010121941757`*^9, 
  3.95010101486621*^9}, {3.950101061222692*^9, 3.950101062427649*^9}, {
  3.950101116764875*^9, 3.9501011227408457`*^9}, {3.950101438548292*^9, 
  3.950101441378553*^9}},
 CellLabel->"In[42]:=",ExpressionUUID->"6c3ea7b9-c5f0-4af7-bfd9-548fb08edb15"],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{{3.950100637174013*^9, 3.950100653147648*^9}, 
   3.950100720133389*^9, {3.9501007656430597`*^9, 3.95010080650105*^9}, {
   3.950100903196033*^9, 3.950100953309972*^9}, 3.9501010458419847`*^9, 
   3.950101123132311*^9, 3.950101442534479*^9},
 CellLabel->"Out[42]=",ExpressionUUID->"279a533a-5695-4b69-bc60-471a192d1ce8"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"g", "+", " ", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{"g", "-", "1"}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{"1", "+", 
      RowBox[{"2", "Ns"}]}], ")"}]}], "+", 
   SqrtBox[
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "1"}], "+", "g"}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{"1", "+", "Ns"}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{"g", "+", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "g"}], ")"}], " ", "Ns"}]}], ")"}]}]], "+", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{"g", "-", "1"}], ")"}], 
    RowBox[{"(", " ", 
     RowBox[{"Ns", "+", "1"}], ")"}], 
    SqrtBox[
     FractionBox[
      RowBox[{"g", "+", 
       RowBox[{"g", " ", "Ns"}]}], 
      RowBox[{
       RowBox[{"-", "1"}], "+", "g", "+", 
       RowBox[{"g", " ", "Ns"}]}]]]}]}], "//", "FullSimplify"}]], "Input",
 CellChangeTimes->{{3.9501012501235733`*^9, 3.950101251107486*^9}, {
  3.950101425169901*^9, 3.9501014299644737`*^9}},
 CellLabel->"In[43]:=",ExpressionUUID->"f23f871b-ca11-4037-9dc7-326ab68fe2d8"],

Cell[BoxData[
 RowBox[{"g", "+", 
  RowBox[{
   RowBox[{"(", 
    RowBox[{
     RowBox[{"-", "1"}], "+", "g"}], ")"}], " ", 
   RowBox[{"(", 
    RowBox[{"1", "+", 
     RowBox[{"2", " ", "Ns"}]}], ")"}]}], "+", 
  SqrtBox[
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "1"}], "+", "g"}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{"1", "+", "Ns"}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{"g", "+", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "g"}], ")"}], " ", "Ns"}]}], ")"}]}]], "+", 
  
  RowBox[{
   RowBox[{"(", 
    RowBox[{
     RowBox[{"-", "1"}], "+", "g"}], ")"}], " ", 
   RowBox[{"(", 
    RowBox[{"1", "+", "Ns"}], ")"}], " ", 
   SqrtBox[
    RowBox[{"1", "+", 
     FractionBox["1", 
      RowBox[{
       RowBox[{"-", "1"}], "+", "g", "+", 
       RowBox[{"g", " ", "Ns"}]}]]}]]}]}]], "Output",
 CellChangeTimes->{3.950101446845992*^9},
 CellLabel->"Out[43]=",ExpressionUUID->"c833c692-d6fb-4586-b260-bc7d75bbec5e"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 StyleBox[
  RowBox[{"Computation", 
   FormBox[
    RowBox[{" ", 
     RowBox[{"of", " ", 
      RowBox[{
       SubscriptBox["H", 
        RowBox[{"1", "/", "2"}]], "(", 
       RowBox[{"A", "|", "E"}], ")"}]}]}],
    TraditionalForm], " "}],
  FontFamily->"Source Sans Pro"]], "Subtitle",
 CellChangeTimes->{{3.950084312829178*^9, 3.9500843547711563`*^9}, {
   3.950084635234042*^9, 3.950084640584393*^9}, {3.950085268955484*^9, 
   3.950085279051749*^9}, {3.950087265582596*^9, 3.950087267631427*^9}, 
   3.9500884947864227`*^9, {3.950091787694309*^9, 3.950091789937578*^9}, {
   3.95009591786049*^9, 3.950095918263743*^9}, 
   3.950101247679159*^9},ExpressionUUID->"1c2c55cb-5f33-4373-8c35-\
71b8f3810cd6"],

Cell["We have", "Text",
 CellChangeTimes->{{3.950084356405999*^9, 
  3.950084360551303*^9}},ExpressionUUID->"c0e3948d-6688-4519-8fb9-\
8c1691592bf6"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"numAE", "=", 
  RowBox[{"FullSimplify", "[", 
   RowBox[{
    RowBox[{"Sqrt", "[", 
     RowBox[{
      RowBox[{
       SubscriptBox["detV", 
        RowBox[{"sqrt", ",", "AE", " "}]], 
       SubscriptBox["detV", 
        RowBox[{"sqrt", ",", "e", " "}]]}], "/.", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"a", "->", 
         RowBox[{"1", "+", 
          RowBox[{"2", "Ns"}]}]}], ",", 
        RowBox[{"b", "->", 
         RowBox[{"g", "+", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", "g"}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{"1", "+", 
             RowBox[{"2", " ", "Ns"}]}], ")"}]}]}]}], ",", " ", 
        RowBox[{"c", "->", 
         RowBox[{"2", " ", 
          SqrtBox[
           RowBox[{
            RowBox[{"-", "1"}], "+", "g"}]], " ", 
          SqrtBox[
           RowBox[{"Ns", " ", 
            RowBox[{"(", 
             RowBox[{"1", "+", "Ns"}], ")"}]}]]}]}]}], "}"}]}], "]"}], ",", 
    RowBox[{"Assumptions", "->", 
     RowBox[{
      RowBox[{"Ns", ">", "0"}], "&&", 
      RowBox[{"g", ">", "1"}]}]}]}], "]"}]}]], "Input",
 CellChangeTimes->{{3.950084679218843*^9, 3.9500847214925737`*^9}, {
  3.950087269726139*^9, 3.950087275504566*^9}, {3.950095753719963*^9, 
  3.9500957696571093`*^9}, {3.950095816427381*^9, 3.9500958441385*^9}},
 CellLabel->"In[50]:=",ExpressionUUID->"eb802226-e172-4f67-88d3-3a7888df912b"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(", 
   RowBox[{
    RowBox[{"-", "1"}], "-", 
    RowBox[{"2", " ", "Ns"}], "+", 
    RowBox[{"2", " ", "g", " ", 
     RowBox[{"(", 
      RowBox[{"1", "+", "Ns"}], ")"}]}], "+", 
    RowBox[{"2", " ", 
     SqrtBox[
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "g"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"1", "+", "Ns"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"g", "+", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "g"}], ")"}], " ", "Ns"}]}], 
        ")"}]}]]}]}], ")"}], " ", 
  RowBox[{"(", 
   RowBox[{
    RowBox[{"-", "1"}], "+", 
    RowBox[{"2", " ", "g", " ", 
     RowBox[{"(", 
      RowBox[{"1", "+", "Ns"}], ")"}]}], "+", 
    RowBox[{"2", " ", 
     SqrtBox[
      RowBox[{"g", " ", 
       RowBox[{"(", 
        RowBox[{"1", "+", "Ns"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "g", "+", 
         RowBox[{"g", " ", "Ns"}]}], ")"}]}]]}]}], ")"}]}]], "Output",
 CellChangeTimes->{3.950095824825306*^9, 3.950095899444645*^9},
 CellLabel->"Out[50]=",ExpressionUUID->"0f42af0c-9367-4674-adb9-8324284ccbed"]
}, Open  ]],

Cell[TextData[{
 "and",
 Cell[BoxData[
  FormBox[
   RowBox[{" ", 
    RowBox[{
     SubscriptBox["H", 
      RowBox[{"1", "/", "2"}]], "(", 
     RowBox[{"A", "|", "E"}], ")"}]}], TraditionalForm]],
  CellChangeTimes->{{3.950084312829178*^9, 3.9500843547711563`*^9}, {
   3.950084635234042*^9, 3.950084640584393*^9}},ExpressionUUID->
  "7046fab1-1cd7-4468-800b-ce73b790300d"],
 " is equal to ",
 Cell[BoxData[
  FormBox[
   RowBox[{
    SubscriptBox["Log", "2"], 
    FractionBox[
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "-", 
        RowBox[{"2", " ", "Ns"}], "+", 
        RowBox[{"2", " ", "g", " ", 
         RowBox[{"(", 
          RowBox[{"1", "+", "Ns"}], ")"}]}], "+", 
        RowBox[{"2", " ", 
         SqrtBox[
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", "g"}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{"1", "+", "Ns"}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{"g", "+", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "1"}], "+", "g"}], ")"}], " ", "Ns"}]}], 
            ")"}]}]]}]}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", 
        RowBox[{"2", " ", "g", " ", 
         RowBox[{"(", 
          RowBox[{"1", "+", "Ns"}], ")"}]}], "+", 
        RowBox[{"2", " ", 
         SqrtBox[
          RowBox[{"g", " ", 
           RowBox[{"(", 
            RowBox[{"1", "+", "Ns"}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", "g", "+", 
             RowBox[{"g", " ", "Ns"}]}], ")"}]}]]}]}], ")"}]}], 
     RowBox[{"  ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", 
        RowBox[{"2", " ", "g", " ", 
         RowBox[{"(", 
          RowBox[{"1", "+", "Ns"}], ")"}]}], "+", 
        SqrtBox[
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "g"}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{"1", "+", "Ns"}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{"g", "+", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], "+", "g"}], ")"}], " ", "Ns"}]}], ")"}]}]],
         "+", 
        SqrtBox[
         RowBox[{"g", " ", 
          RowBox[{"(", 
           RowBox[{"1", "+", "Ns"}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "g", "+", 
            RowBox[{"g", " ", "Ns"}]}], ")"}]}]], "-", 
        RowBox[{"Ns", " ", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"2", "+", 
            SqrtBox[
             RowBox[{"1", "+", 
              FractionBox["1", 
               RowBox[{
                RowBox[{"-", "1"}], "+", "g", "+", 
                RowBox[{"g", " ", "Ns"}]}]]}]]}], ")"}], "^", 
          "2"}]}]}]}]}]]}], TraditionalForm]],ExpressionUUID->
  "f2667a4c-d783-43f4-9362-4f6cb6c44c22"]
}], "Text",
 CellChangeTimes->{{3.95008471415768*^9, 3.950084714561253*^9}, 
   3.950084818245797*^9, {3.9500848756801558`*^9, 3.9500850213783712`*^9}, {
   3.950085074456843*^9, 3.9500850766924*^9}, {3.95008511251126*^9, 
   3.950085144068359*^9}, {3.9500872817315273`*^9, 3.950087317158144*^9}, {
   3.9500957740688334`*^9, 3.95009577635437*^9}, {3.9500959100728207`*^9, 
   3.950095910072941*^9}, {3.950100129391081*^9, 
   3.950100129391184*^9}},ExpressionUUID->"724fef00-476f-4830-83b5-\
56c0d12a5ad8"],

Cell["The limit is", "Text",
 CellChangeTimes->{{3.950095946708231*^9, 
  3.950095951549488*^9}},ExpressionUUID->"3f64d0e5-34ce-46e9-b46c-\
f476967d23fe"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Limit", "[", 
  RowBox[{
   RowBox[{"Log", "[", 
    RowBox[{
     FractionBox[
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "-", 
         RowBox[{"2", " ", "Ns"}], "+", 
         RowBox[{"2", " ", "g", " ", 
          RowBox[{"(", 
           RowBox[{"1", "+", "Ns"}], ")"}]}], "+", 
         RowBox[{"2", " ", 
          SqrtBox[
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1"}], "+", "g"}], ")"}], " ", 
            RowBox[{"(", 
             RowBox[{"1", "+", "Ns"}], ")"}], " ", 
            RowBox[{"(", 
             RowBox[{"g", "+", 
              RowBox[{
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "1"}], "+", "g"}], ")"}], " ", "Ns"}]}], 
             ")"}]}]]}]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", 
         RowBox[{"2", " ", "g", " ", 
          RowBox[{"(", 
           RowBox[{"1", "+", "Ns"}], ")"}]}], "+", 
         RowBox[{"2", " ", 
          SqrtBox[
           RowBox[{"g", " ", 
            RowBox[{"(", 
             RowBox[{"1", "+", "Ns"}], ")"}], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1"}], "+", "g", "+", 
              RowBox[{"g", " ", "Ns"}]}], ")"}]}]]}]}], ")"}]}], 
      RowBox[{"  ", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", 
          RowBox[{"2", " ", "g", " ", 
           RowBox[{"(", 
            RowBox[{"1", "+", "Ns"}], ")"}]}], "+", 
          SqrtBox[
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1"}], "+", "g"}], ")"}], " ", 
            RowBox[{"(", 
             RowBox[{"1", "+", "Ns"}], ")"}], " ", 
            RowBox[{"(", 
             RowBox[{"g", "+", 
              RowBox[{
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "1"}], "+", "g"}], ")"}], " ", "Ns"}]}], 
             ")"}]}]], "+", 
          SqrtBox[
           RowBox[{"g", " ", 
            RowBox[{"(", 
             RowBox[{"1", "+", "Ns"}], ")"}], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1"}], "+", "g", "+", 
              RowBox[{"g", " ", "Ns"}]}], ")"}]}]], "-", 
          RowBox[{"Ns", " ", 
           RowBox[{"(", 
            RowBox[{"2", "+", 
             SqrtBox[
              RowBox[{"1", "+", 
               FractionBox["1", 
                RowBox[{
                 RowBox[{"-", "1"}], "+", "g", "+", 
                 RowBox[{"g", " ", "Ns"}]}]]}]]}], ")"}]}]}], ")"}], "^", 
        "2"}]}]], ",", "2"}], "]"}], ",", 
   RowBox[{"Ns", "->", "Infinity"}], ",", 
   RowBox[{"Assumptions", "->", 
    RowBox[{"g", ">", "1"}]}]}], "]"}]], "Input",
 CellChangeTimes->{{3.909482401416494*^9, 3.9094824128789263`*^9}, {
   3.9500804369318247`*^9, 3.950080439012904*^9}, 3.9500819800637712`*^9, {
   3.9500959538567533`*^9, 3.950096151333583*^9}, {3.950096229000176*^9, 
   3.9500962397110643`*^9}, 3.950100135113989*^9},
 CellLabel->"In[13]:=",ExpressionUUID->"2f266e28-3756-4ae3-91b4-ccc5635ff9ce"],

Cell[BoxData[
 FractionBox[
  RowBox[{"Log", "[", "2", "]"}], 
  RowBox[{"Log", "[", 
   FractionBox["g", 
    RowBox[{
     RowBox[{"-", "1"}], "+", "g"}]], "]"}]]], "Output",
 CellChangeTimes->{{3.950096106050899*^9, 3.950096152243569*^9}, 
   3.950096242945717*^9, 3.950100140282506*^9},
 CellLabel->"Out[13]=",ExpressionUUID->"b25d98bc-9284-4f3e-9a65-87178f819403"]
}, Open  ]],

Cell["", "Text",
 CellChangeTimes->{{3.909482401416494*^9, 3.9094824128789263`*^9}, {
   3.9500804369318247`*^9, 3.950080439012904*^9}, 
   3.9500819800637712`*^9},ExpressionUUID->"a7344243-2f43-4aa3-a32a-\
db939c887d1f"]
}, Open  ]]
}, Open  ]]
},
WindowSize->{1701, 975},
WindowMargins->{{Automatic, 0}, {Automatic, 0}},
FrontEndVersion->"13.3 for Mac OS X ARM (64-bit) (July 24, 2023)",
StyleDefinitions->"Default.nb",
ExpressionUUID->"2d84668b-50fd-45ee-8185-4bc710ce7342"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[CellGroupData[{
Cell[580, 22, 160, 3, 98, "Title",ExpressionUUID->"f1d137e8-2f7b-4232-a81f-d7db710dc438"],
Cell[CellGroupData[{
Cell[765, 29, 342, 6, 53, "Subtitle",ExpressionUUID->"57dd69a7-dc19-45c1-b523-63e32d005c67",
 CellGroupingRules->{"GroupTogetherGrouping", 10000.}],
Cell[1110, 37, 459, 8, 35, "Text",ExpressionUUID->"83db6918-bb55-4c53-96d3-34f8c1f7b9b2",
 CellGroupingRules->{"GroupTogetherGrouping", 10000.}],
Cell[1572, 47, 1414, 40, 147, "Input",ExpressionUUID->"5cc32288-5046-4342-8a22-ad9de9e85228",
 CellGroupingRules->{"GroupTogetherGrouping", 10000.}],
Cell[2989, 89, 710, 17, 34, "Output",ExpressionUUID->"c46ac567-1fe1-4ea9-aed7-7486834faaaa",
 CellGroupingRules->{"GroupTogetherGrouping", 10000.}],
Cell[3702, 108, 232, 4, 30, "Input",ExpressionUUID->"6e5b905f-f534-42b8-91dd-76c1925a3ac5",
 CellGroupingRules->{"GroupTogetherGrouping", 10000.}],
Cell[3937, 114, 1311, 42, 117, "Input",ExpressionUUID->"0b7a99cf-f7bb-4c71-8509-a6539179b7dd",
 CellGroupingRules->{"GroupTogetherGrouping", 10000.}],
Cell[5251, 158, 483, 11, 30, "Input",ExpressionUUID->"089a6dc7-dc05-4e96-85ac-898c76a54b78",
 CellGroupingRules->{"GroupTogetherGrouping", 10000.}],
Cell[5737, 171, 327, 8, 30, "Input",ExpressionUUID->"549108f5-39b9-4719-857f-7be43e3db13a",
 CellGroupingRules->{"GroupTogetherGrouping", 10000.}],
Cell[6067, 181, 4057, 136, 161, "Output",ExpressionUUID->"81921724-5ea2-4daa-839c-8cea42c36a95",
 CellGroupingRules->{"GroupTogetherGrouping", 10000.}]
}, Closed]],
Cell[10139, 320, 128, 3, 26, "Input",ExpressionUUID->"27fa5cc2-075c-47e1-a2b7-f2561e01c4bc"],
Cell[CellGroupData[{
Cell[10292, 327, 1042, 28, 56, "Subtitle",ExpressionUUID->"432890b6-14ee-4784-b99c-fa93600bf9a4"],
Cell[CellGroupData[{
Cell[11359, 359, 352, 11, 57, "Subsection",ExpressionUUID->"6799d7a7-3579-4a72-a68a-e88882dd0dbe"],
Cell[11714, 372, 1385, 34, 117, "Text",ExpressionUUID->"1d524d2b-b0a7-4615-87d8-c274a4c506c5"],
Cell[13102, 408, 152, 3, 30, "Input",ExpressionUUID->"bd192841-a93b-4571-a779-8a3110dcaf3c"],
Cell[CellGroupData[{
Cell[13279, 415, 796, 22, 81, "Input",ExpressionUUID->"c3652830-a797-41b2-a277-6f8d491dece9"],
Cell[14078, 439, 1078, 31, 99, "Output",ExpressionUUID->"b3c3065f-f941-47b9-b16a-bcb8c6a7c027"]
}, Open  ]],
Cell[15171, 473, 283, 6, 35, "Text",ExpressionUUID->"0198c03f-1403-478f-a51c-07e14060a9ad"],
Cell[CellGroupData[{
Cell[15479, 483, 175, 3, 45, "Subsubsection",ExpressionUUID->"c7856733-3c8c-46a3-b553-3aa0bbf5d051"],
Cell[15657, 488, 1272, 33, 108, "Input",ExpressionUUID->"63ea5e54-fa39-40b4-823b-f480ee64a06f"]
}, Open  ]],
Cell[CellGroupData[{
Cell[16966, 526, 326, 5, 45, "Subsubsection",ExpressionUUID->"6e6c3df8-1ce0-45c3-aa10-33222d7913e0"],
Cell[17295, 533, 341, 8, 30, "Input",ExpressionUUID->"42de2401-a614-4a52-8ea9-850450683024"],
Cell[17639, 543, 169, 3, 35, "Text",ExpressionUUID->"55b7029b-dbb2-4109-9688-617da5b168e4"]
}, Open  ]],
Cell[CellGroupData[{
Cell[17845, 551, 232, 4, 45, "Subsubsection",ExpressionUUID->"2efcb4a4-c541-4608-a118-810b928358c1"],
Cell[18080, 557, 949, 26, 81, "Input",ExpressionUUID->"86949d4d-1782-4937-b952-1dd6c5a95d3a"],
Cell[19032, 585, 236, 4, 35, "Text",ExpressionUUID->"20469466-1ca3-4845-882f-af6c62149cf2"],
Cell[CellGroupData[{
Cell[19293, 593, 540, 14, 52, "Input",ExpressionUUID->"f2ea5df8-6b7c-479e-be30-8af573d536be"],
Cell[19836, 609, 880, 25, 99, "Output",ExpressionUUID->"f05d1aa2-d815-4fe6-b126-1425716562fd"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[20765, 640, 324, 10, 48, "Subsubsection",ExpressionUUID->"0a61f9ab-51cb-465e-92dd-361aaa40f187"],
Cell[21092, 652, 421, 12, 37, "Text",ExpressionUUID->"c4483872-46aa-404a-a212-b99572e8cb2d"],
Cell[21516, 666, 2981, 77, 81, "Input",ExpressionUUID->"d4bae602-750b-4d09-a3ac-f7a320ce3f41"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[24546, 749, 305, 8, 57, "Subsection",ExpressionUUID->"9b0ff849-811a-4832-adee-fb6c9d38f1bb"],
Cell[24854, 759, 1975, 56, 54, "Text",ExpressionUUID->"d9e715f7-eb7f-4611-a974-7d6ae3409bde"],
Cell[26832, 817, 871, 24, 33, "Input",ExpressionUUID->"c8539565-dd53-4847-85f0-7df48198df55"]
}, Open  ]],
Cell[CellGroupData[{
Cell[27740, 846, 357, 9, 57, "Subsection",ExpressionUUID->"71c52020-b400-4ab6-862b-9ed63941f2f0"],
Cell[28100, 857, 2023, 56, 52, "Text",ExpressionUUID->"9df16169-8691-4898-a471-f562165274a8"],
Cell[30126, 915, 923, 25, 33, "Input",ExpressionUUID->"6244440d-865f-4c9e-af3d-3b63c11b0b7f"]
}, Open  ]]
}, Closed]],
Cell[CellGroupData[{
Cell[31098, 946, 1947, 67, 55, "Subtitle",ExpressionUUID->"fbed99e3-a225-4dc0-83db-81f506496d34",
 InitializationCell->True],
Cell[33048, 1015, 478, 14, 37, "Text",ExpressionUUID->"53b5813f-4223-438a-8948-38c19bdd158e"],
Cell[33529, 1031, 2616, 74, 81, "Input",ExpressionUUID->"f5eeaf5a-d4cd-4104-9574-de424c785530"],
Cell[36148, 1107, 422, 13, 37, "Text",ExpressionUUID->"154e98ee-b456-4139-b824-c6b41052600d"],
Cell[CellGroupData[{
Cell[36595, 1124, 656, 19, 33, "Input",ExpressionUUID->"0c8c0b61-c644-438e-97c1-59198c5b8348"],
Cell[37254, 1145, 390, 11, 56, "Output",ExpressionUUID->"3e36a911-62d9-4fae-8eac-ac4ec9b28f1b"]
}, Open  ]],
Cell[37659, 1159, 1160, 40, 36, "Text",ExpressionUUID->"faed9196-541a-4f47-8af1-8d27a1ca1ebf"],
Cell[CellGroupData[{
Cell[38844, 1203, 2370, 62, 87, "Input",ExpressionUUID->"c116be36-3bac-4e06-b48f-5814e428c4ba"],
Cell[41217, 1267, 1941, 60, 68, "Output",ExpressionUUID->"f033637d-daf2-489a-8180-e590408dbb61"]
}, Open  ]],
Cell[43173, 1330, 1293, 38, 53, "Text",ExpressionUUID->"939a7906-b997-4e29-a641-4a890b12afd5"]
}, Closed]],
Cell[CellGroupData[{
Cell[44503, 1373, 747, 23, 55, "Subtitle",ExpressionUUID->"e7831684-7c0a-4276-9166-149d3f32515a"],
Cell[45253, 1398, 149, 3, 35, "Text",ExpressionUUID->"515a812b-400d-4e14-938b-71f37f9f88f6"],
Cell[CellGroupData[{
Cell[45427, 1405, 1104, 32, 38, "Input",ExpressionUUID->"9e4ba64e-e68c-405a-9096-a63fda0b046f"],
Cell[46534, 1439, 1010, 32, 38, "Output",ExpressionUUID->"cb83c1d2-31c2-4922-b016-f475d7f2c714"]
}, Open  ]],
Cell[47559, 1474, 3284, 99, 67, "Text",ExpressionUUID->"2fed5119-318c-4e7c-8eec-c11c049b243d"],
Cell[50846, 1575, 154, 3, 35, "Text",ExpressionUUID->"47cc0e6f-8dc7-470a-b456-faff1f2cc54c"],
Cell[CellGroupData[{
Cell[51025, 1582, 2433, 69, 87, "Input",ExpressionUUID->"de503fba-5c62-4344-82d0-5a00bb653ee1"],
Cell[53461, 1653, 322, 8, 61, "Output",ExpressionUUID->"cabc4bc1-6b2f-4c72-a414-a3a0ca4e2627"]
}, Open  ]]
}, Closed]],
Cell[CellGroupData[{
Cell[53832, 1667, 1700, 58, 55, "Subtitle",ExpressionUUID->"e68a3714-0332-4d87-98fb-a57e3d13bbca",
 InitializationCell->True],
Cell[55535, 1727, 478, 14, 37, "Text",ExpressionUUID->"a423e7ac-41d8-411f-9575-a25cca4640e7"],
Cell[56016, 1743, 2616, 74, 81, "Input",ExpressionUUID->"15496e86-65b8-452c-b647-97479764bb80"],
Cell[58635, 1819, 471, 14, 37, "Text",ExpressionUUID->"61b45098-5a8d-4938-8899-a152afb21a2a"],
Cell[CellGroupData[{
Cell[59131, 1837, 706, 20, 33, "Input",ExpressionUUID->"a7c39dfd-7fb1-4617-9b44-94a8c803fd7c"],
Cell[59840, 1859, 419, 13, 56, "Output",ExpressionUUID->"ce994038-81b9-4fc3-9d57-b3724572551a"]
}, Open  ]],
Cell[60274, 1875, 1206, 40, 36, "Text",ExpressionUUID->"9cd94d6d-ecec-482b-8e99-d4eb8d6a7073"],
Cell[CellGroupData[{
Cell[61505, 1919, 3038, 73, 115, "Input",ExpressionUUID->"a5644f75-61ad-484b-9ec8-f538b0213677"],
Cell[64546, 1994, 7657, 233, 156, "Output",ExpressionUUID->"87760e89-f274-4807-98c2-6ab2205731fc"]
}, Open  ]],
Cell[72218, 2230, 221, 3, 35, "Text",ExpressionUUID->"80cba945-c4ed-4fb0-9ac6-365e5392c42d"],
Cell[CellGroupData[{
Cell[72464, 2237, 561, 16, 30, "Input",ExpressionUUID->"b3c50a19-0daa-45e5-a1df-c0d1fac12248"],
Cell[73028, 2255, 177, 3, 34, "Output",ExpressionUUID->"cb722a06-32b8-4597-b359-ecc619825e57"]
}, Open  ]],
Cell[73220, 2261, 169, 3, 35, "Text",ExpressionUUID->"b44290aa-88ac-4ff5-8511-7dca2917edf1"],
Cell[CellGroupData[{
Cell[73414, 2268, 1085, 33, 48, "Input",ExpressionUUID->"b1cc5344-7424-4e50-85b2-a9d7a68bb673"],
Cell[74502, 2303, 175, 3, 34, "Output",ExpressionUUID->"80761100-6f1c-41b2-ab81-8fe1a02448d9"]
}, Open  ]],
Cell[74692, 2309, 1061, 30, 45, "Text",ExpressionUUID->"0672d1e3-e12d-4a51-bb44-69caf967a74b"]
}, Closed]],
Cell[CellGroupData[{
Cell[75790, 2344, 604, 16, 55, "Subtitle",ExpressionUUID->"f5f43482-4182-4775-9db0-7d9f3d012691"],
Cell[76397, 2362, 149, 3, 35, "Text",ExpressionUUID->"a770b7b2-dad0-4a58-bef8-794d997b71b3"],
Cell[CellGroupData[{
Cell[76571, 2369, 1157, 34, 38, "Input",ExpressionUUID->"f2778ac2-b3b3-48be-9afc-c217307604bb"],
Cell[77731, 2405, 983, 33, 38, "Output",ExpressionUUID->"943d5b73-2323-4343-82c6-aa9cf4deb7df"]
}, Open  ]],
Cell[78729, 2441, 2438, 74, 57, "Text",ExpressionUUID->"a784525f-d8f0-465d-afbf-6079c443a384"],
Cell[81170, 2517, 154, 3, 35, "Text",ExpressionUUID->"4c53b953-f905-4472-9944-be4d1c7d8920"],
Cell[CellGroupData[{
Cell[81349, 2524, 2109, 61, 70, "Input",ExpressionUUID->"640702c8-bf88-44a0-9472-b8f59defa803"],
Cell[83461, 2587, 279, 6, 52, "Output",ExpressionUUID->"813239a6-2922-4037-8de3-75177407b2cf"]
}, Open  ]],
Cell[83755, 2596, 221, 4, 35, "Text",ExpressionUUID->"52dd89ae-2ff1-4388-bc2c-4aa28c7d6450"]
}, Closed]],
Cell[CellGroupData[{
Cell[84013, 2605, 944, 23, 56, "Subtitle",ExpressionUUID->"f04f090a-8a2f-4d4d-b736-b7113e9d08f3"],
Cell[CellGroupData[{
Cell[84982, 2632, 369, 11, 57, "Subsection",ExpressionUUID->"d9d5e323-c5da-4374-b331-340add09d8ea"],
Cell[85354, 2645, 3553, 103, 217, "Text",ExpressionUUID->"f6530240-0f33-40d9-846f-f5a66df7dd5f"],
Cell[88910, 2750, 152, 3, 30, "Input",ExpressionUUID->"05d3d43b-0812-493b-a834-aff142245a92"],
Cell[CellGroupData[{
Cell[89087, 2757, 801, 22, 81, "Input",ExpressionUUID->"103d23b1-8cd0-4fb3-a4b4-428719c1d5a0"],
Cell[89891, 2781, 1151, 34, 99, "Output",ExpressionUUID->"5b6cfc01-e9fc-4690-8740-da92eaf7b321"]
}, Open  ]],
Cell[91057, 2818, 283, 6, 35, "Text",ExpressionUUID->"ea387d75-3490-4d13-9354-c12994ab9140"],
Cell[CellGroupData[{
Cell[91365, 2828, 175, 3, 45, "Subsubsection",ExpressionUUID->"631806a9-06fc-483a-8ef5-70d1cfe5d0df"],
Cell[91543, 2833, 1378, 36, 108, "Input",ExpressionUUID->"7496fd5f-36ba-49a3-8461-41a7b3167ba5"]
}, Open  ]],
Cell[CellGroupData[{
Cell[92958, 2874, 326, 5, 45, "Subsubsection",ExpressionUUID->"61cf97e0-f242-4a70-8916-f0f3839fb4a6"],
Cell[93287, 2881, 345, 9, 30, "Input",ExpressionUUID->"caf2c2d1-0ef3-4386-b9d3-aabeeb26fc68"],
Cell[93635, 2892, 169, 3, 35, "Text",ExpressionUUID->"c6d2d932-f9b3-4e9e-89e0-f30780bddf52"]
}, Open  ]],
Cell[CellGroupData[{
Cell[93841, 2900, 232, 4, 45, "Subsubsection",ExpressionUUID->"71f68e63-2952-4342-bd9f-081add473520"],
Cell[94076, 2906, 1034, 29, 81, "Input",ExpressionUUID->"0921f942-246b-442d-b237-940e8aacfe49"],
Cell[95113, 2937, 236, 4, 35, "Text",ExpressionUUID->"712eca38-f668-4540-800e-8007c66cf969"],
Cell[CellGroupData[{
Cell[95374, 2945, 544, 15, 52, "Input",ExpressionUUID->"be25a92b-8111-4954-92e1-722a9c2c4204"],
Cell[95921, 2962, 949, 27, 99, "Output",ExpressionUUID->"44e0d7f2-071c-4073-b14f-16858eb77e65"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[96919, 2995, 377, 11, 48, "Subsubsection",ExpressionUUID->"dacd53ee-96f6-4b84-9047-cf470d5f1e6a"],
Cell[97299, 3008, 421, 12, 37, "Text",ExpressionUUID->"db7065d1-ae0d-4524-8715-a562aad09498"],
Cell[97723, 3022, 3047, 79, 81, "Input",ExpressionUUID->"74634c7d-b4fb-4cbe-88ba-4700f27ef725"]
}, Open  ]]
}, Closed]],
Cell[CellGroupData[{
Cell[100819, 3107, 355, 9, 41, "Subsection",ExpressionUUID->"250be8a5-7da2-488b-9d34-49a30d0adb47"],
Cell[101177, 3118, 1975, 56, 54, "Text",ExpressionUUID->"15e9bee2-2da0-4775-a662-20c4efb62e74"],
Cell[103155, 3176, 975, 26, 33, "Input",ExpressionUUID->"b46babd0-253d-43ef-bbd2-7f9016e581ac"]
}, Open  ]]
}, Closed]],
Cell[CellGroupData[{
Cell[104179, 3208, 1834, 61, 55, "Subtitle",ExpressionUUID->"07a0fc49-8f64-42e2-aae0-a51ccc6fd049",
 InitializationCell->True],
Cell[106016, 3271, 524, 14, 37, "Text",ExpressionUUID->"f747b047-36be-4d93-862d-3a1e21bc87db"],
Cell[106543, 3287, 2726, 76, 81, "Input",ExpressionUUID->"cde51c1e-0ede-4aec-9a19-b334fba4afac"],
Cell[109272, 3365, 471, 14, 37, "Text",ExpressionUUID->"73e7d6a9-dd13-4343-be11-7dc84e7d0773"],
Cell[CellGroupData[{
Cell[109768, 3383, 756, 21, 33, "Input",ExpressionUUID->"86e153e3-f97b-4868-a63b-92c152ec2706"],
Cell[110527, 3406, 491, 14, 56, "Output",ExpressionUUID->"1ec4e33b-5921-4254-9a37-209c823c4ed7"]
}, Open  ]],
Cell[111033, 3423, 1160, 40, 36, "Text",ExpressionUUID->"50a178c8-0407-4d83-88b9-ecf7d6e9467e"],
Cell[CellGroupData[{
Cell[112218, 3467, 3005, 75, 87, "Input",ExpressionUUID->"abd0b8e6-aeb6-48ee-a686-50b42550ce02"],
Cell[115226, 3544, 4521, 138, 116, "Output",ExpressionUUID->"2f857778-c149-453d-881b-1f9fe93211e4"]
}, Open  ]],
Cell[119762, 3685, 152, 3, 30, "Input",ExpressionUUID->"55f8b5bb-1847-496a-b3f3-412d0c33186b"],
Cell[CellGroupData[{
Cell[119939, 3692, 358, 10, 30, "Input",ExpressionUUID->"83e50225-6afc-4f47-bd1c-ad13b15ed14b"],
Cell[120300, 3704, 153, 3, 34, "Output",ExpressionUUID->"b05d951a-b515-400d-91fe-f5e875c70c5a"]
}, Open  ]],
Cell[CellGroupData[{
Cell[120490, 3712, 1116, 35, 30, "Input",ExpressionUUID->"957d7fb8-4397-4097-a317-7567ac77d414"],
Cell[121609, 3749, 224, 4, 34, "Output",ExpressionUUID->"64af9ee9-890d-4d65-86b8-e4e58a299673"]
}, Open  ]],
Cell[121848, 3756, 321, 7, 35, "Text",ExpressionUUID->"dcc10a06-3b91-4822-9663-a4b1e7a049a1"]
}, Closed]],
Cell[CellGroupData[{
Cell[122206, 3768, 626, 17, 55, "Subtitle",ExpressionUUID->"e5ead6a0-e841-4dc3-814a-27b478d3d6a6"],
Cell[122835, 3787, 149, 3, 35, "Text",ExpressionUUID->"e8c811f5-793e-4fb2-8d59-8069426da004"],
Cell[CellGroupData[{
Cell[123009, 3794, 1595, 43, 38, "Input",ExpressionUUID->"137c6a02-9462-4aed-a6c7-a76700ee23c7"],
Cell[124607, 3839, 1127, 35, 38, "Output",ExpressionUUID->"2e90e605-9464-4775-a4c2-7da587695007"]
}, Open  ]],
Cell[125749, 3877, 2659, 78, 48, "Text",ExpressionUUID->"5cbb4442-7ccf-407e-bb03-244b7b084311"],
Cell[128411, 3957, 154, 3, 35, "Text",ExpressionUUID->"465b8d04-8784-494d-a7f0-9b5c04b63e37"],
Cell[CellGroupData[{
Cell[128590, 3964, 2206, 63, 58, "Input",ExpressionUUID->"a357550a-fea1-42bb-9450-f777b7c49aa2"],
Cell[130799, 4029, 328, 8, 52, "Output",ExpressionUUID->"e8064868-2382-4398-80d9-a9e5a7a02052"]
}, Open  ]],
Cell[131142, 4040, 243, 4, 35, "Text",ExpressionUUID->"b7e6a9d4-24f9-4b66-93cc-d48c43ac37ba"]
}, Closed]]
}, Open  ]],
Cell[CellGroupData[{
Cell[131434, 4050, 160, 3, 98, "Title",ExpressionUUID->"ce7bbae9-4fb9-4168-be4c-f5bbcc7f6a91"],
Cell[CellGroupData[{
Cell[131619, 4057, 342, 6, 53, "Subtitle",ExpressionUUID->"c1400a8c-05b1-4553-bbb5-72b6fe62b45a",
 CellGroupingRules->{"GroupTogetherGrouping", 10000.}],
Cell[131964, 4065, 496, 9, 35, "Text",ExpressionUUID->"d467de98-75fc-4c61-85a9-d626f0415863",
 CellGroupingRules->{"GroupTogetherGrouping", 10000.}],
Cell[132463, 4076, 1542, 46, 170, "Input",ExpressionUUID->"09de0076-4c9c-41a1-a77d-f4b086a43052",
 CellGroupingRules->{"GroupTogetherGrouping", 10000.}],
Cell[134008, 4124, 487, 12, 34, "Output",ExpressionUUID->"7a1d77e4-9c16-478c-9bce-7c24a5504ea9",
 CellGroupingRules->{"GroupTogetherGrouping", 10000.}],
Cell[134498, 4138, 706, 17, 34, "Output",ExpressionUUID->"6d64c0ec-9b43-4885-ab57-f0fe26f3a616",
 CellGroupingRules->{"GroupTogetherGrouping", 10000.}],
Cell[135207, 4157, 1313, 42, 117, "Input",ExpressionUUID->"5949cc3f-aec8-4a8d-84fe-d12622072338",
 CellGroupingRules->{"GroupTogetherGrouping", 10000.}],
Cell[136523, 4201, 495, 11, 30, "Input",ExpressionUUID->"6618f807-bf32-4ec4-9af6-d3b78034d87a",
 CellGroupingRules->{"GroupTogetherGrouping", 10000.}],
Cell[137021, 4214, 389, 7, 30, "Input",ExpressionUUID->"cf078949-481a-4065-b2ed-85f12b289db6",
 CellGroupingRules->{"GroupTogetherGrouping", 10000.}],
Cell[137413, 4223, 4934, 173, 161, "Output",ExpressionUUID->"24fbc2d4-fbd0-420a-a7be-50d563177772",
 CellGroupingRules->{"GroupTogetherGrouping", 10000.}]
}, Open  ]],
Cell[CellGroupData[{
Cell[142384, 4401, 851, 20, 56, "Subtitle",ExpressionUUID->"fd191d0b-245a-440e-8d84-51f070934276"],
Cell[CellGroupData[{
Cell[143260, 4425, 321, 10, 57, "Subsection",ExpressionUUID->"a9c06738-4e80-43f7-a846-1d18f9ba66fa"],
Cell[143584, 4437, 1427, 34, 117, "Text",ExpressionUUID->"962fa3c7-3e00-43c9-899e-a0b0808863c8"],
Cell[145014, 4473, 170, 2, 30, "Input",ExpressionUUID->"f12d4e17-36ff-440a-b5cf-dd3975afbb09"],
Cell[CellGroupData[{
Cell[145209, 4479, 795, 22, 81, "Input",ExpressionUUID->"79cad5ab-5697-4303-9609-e0b023cf07ad"],
Cell[146007, 4503, 1103, 32, 99, "Output",ExpressionUUID->"12be6f45-2808-4d04-bf7b-71a98dbf013e"]
}, Open  ]],
Cell[147125, 4538, 283, 6, 35, "Text",ExpressionUUID->"926a0c9d-a34b-4797-a351-9a032fc5c545"],
Cell[CellGroupData[{
Cell[147433, 4548, 175, 3, 45, "Subsubsection",ExpressionUUID->"20246f29-cb36-4c7b-98d5-6cd956580189"],
Cell[147611, 4553, 1271, 33, 108, "Input",ExpressionUUID->"2e882d7c-c65a-4769-866e-393d2f67e016"]
}, Open  ]],
Cell[CellGroupData[{
Cell[148919, 4591, 326, 5, 45, "Subsubsection",ExpressionUUID->"312cd62a-eaa4-44f3-8fce-93c834022850"],
Cell[149248, 4598, 340, 8, 30, "Input",ExpressionUUID->"527cbe3d-73ca-4ec3-a44f-eb54fd07289c"],
Cell[149591, 4608, 169, 3, 35, "Text",ExpressionUUID->"08593f0a-ea6a-4ece-a020-5832fc950078"]
}, Open  ]],
Cell[CellGroupData[{
Cell[149797, 4616, 232, 4, 45, "Subsubsection",ExpressionUUID->"693df051-19b3-4315-b8f3-3c88dd3da7a7"],
Cell[150032, 4622, 994, 27, 81, "Input",ExpressionUUID->"d9410d23-349e-4b3b-99ab-befb1c68f909"],
Cell[151029, 4651, 236, 4, 35, "Text",ExpressionUUID->"acbbc68d-1587-4e5e-9325-1a0b8f0cf826"],
Cell[CellGroupData[{
Cell[151290, 4659, 540, 14, 52, "Input",ExpressionUUID->"e26655e8-ba3d-4b7f-aba6-bf5adfa2d81e"],
Cell[151833, 4675, 932, 26, 99, "Output",ExpressionUUID->"f8a24b12-0e2e-4704-a2e4-6c15bfde0173"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[152814, 4707, 324, 10, 48, "Subsubsection",ExpressionUUID->"cbb8baa2-8f17-4f95-a1d3-bc7e2c363be8"],
Cell[153141, 4719, 421, 12, 37, "Text",ExpressionUUID->"d8af7ad4-0b9d-4695-afba-e9eb672d5bad"],
Cell[153565, 4733, 3128, 79, 81, "Input",ExpressionUUID->"ed37ce6c-1ff7-4212-930d-f654f55490b0"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[156742, 4818, 305, 8, 57, "Subsection",ExpressionUUID->"865a0637-696c-43d0-945d-2d9fa4d5d57f"],
Cell[157050, 4828, 1975, 56, 54, "Text",ExpressionUUID->"9f497292-de4e-42e5-9ea5-152ff787542e"],
Cell[159028, 4886, 871, 24, 33, "Input",ExpressionUUID->"e9c4bf23-effa-46c5-af8f-69b694ea59cc"]
}, Open  ]]
}, Closed]],
Cell[CellGroupData[{
Cell[159948, 4916, 1947, 67, 55, "Subtitle",ExpressionUUID->"493c8435-f63e-4a4d-8fec-47a9bd671bf7",
 InitializationCell->True],
Cell[161898, 4985, 478, 14, 37, "Text",ExpressionUUID->"6bc0bf57-8771-431d-8259-c7d7b8294777"],
Cell[CellGroupData[{
Cell[162401, 5003, 3307, 94, 114, "Input",ExpressionUUID->"c66dd504-e5df-49df-bc09-b890fb6838f7"],
Cell[165711, 5099, 761, 24, 38, "Output",ExpressionUUID->"38431fd5-7ce5-4a63-b1f3-96b7347e4958"]
}, Open  ]],
Cell[166487, 5126, 422, 13, 37, "Text",ExpressionUUID->"914c2f57-4c14-4c00-96cc-0a7c2cbf4f00"],
Cell[CellGroupData[{
Cell[166934, 5143, 1523, 45, 38, "Input",ExpressionUUID->"9d17a06e-d1ea-47e1-a661-1b72d448215c"],
Cell[168460, 5190, 596, 18, 38, "Output",ExpressionUUID->"70dfce97-50d7-4a1e-bfac-f67ffe382ecc"]
}, Open  ]],
Cell[169071, 5211, 1160, 40, 36, "Text",ExpressionUUID->"afe86744-3aa6-4574-b6e9-22e97b12a2fa"],
Cell[CellGroupData[{
Cell[170256, 5255, 2732, 70, 87, "Input",ExpressionUUID->"7cdea490-841c-4d67-980b-cc37a8eec8e4"],
Cell[172991, 5327, 2348, 68, 56, "Output",ExpressionUUID->"0d1e3f57-eee2-4093-9e41-d2430f1914cf"]
}, Open  ]],
Cell[175354, 5398, 1617, 44, 46, "Text",ExpressionUUID->"ba8b8ab1-7152-4bca-addf-b8d58150845f"],
Cell[176974, 5444, 1790, 51, 61, "Input",ExpressionUUID->"b6ba4a4e-19f2-4203-af45-0114caa375c2"],
Cell[CellGroupData[{
Cell[178789, 5499, 1679, 54, 60, "Input",ExpressionUUID->"7e00e555-417f-4aeb-8c3d-1cb4fdecaf4a"],
Cell[180471, 5555, 149, 2, 34, "Output",ExpressionUUID->"9dd79e91-7e88-41a1-8f26-5da67ee58a5b"]
}, Open  ]],
Cell[180635, 5560, 154, 3, 30, "Input",ExpressionUUID->"9655d40d-a788-4d56-82a0-1e7e131b37fd"],
Cell[180792, 5565, 930, 34, 30, "Input",ExpressionUUID->"7c1d3f86-31be-42eb-b45b-05b716afe516"]
}, Open  ]],
Cell[CellGroupData[{
Cell[181759, 5604, 559, 16, 55, "Subtitle",ExpressionUUID->"6561922a-76f0-4574-805d-d092975c14b8"],
Cell[182321, 5622, 149, 3, 35, "Text",ExpressionUUID->"11ecc326-2820-46ee-8ea3-9bba07fd208b"],
Cell[CellGroupData[{
Cell[182495, 5629, 1494, 40, 38, "Input",ExpressionUUID->"40a14c61-a629-400b-901b-198f78e0b428"],
Cell[183992, 5671, 1510, 44, 38, "Output",ExpressionUUID->"93fed18c-3a22-4a07-92cf-70b3b20f92c0"]
}, Open  ]],
Cell[185517, 5718, 3218, 94, 61, "Text",ExpressionUUID->"df1e3f97-f074-4f85-8500-2ef8de7ec0c0"],
Cell[188738, 5814, 154, 3, 35, "Text",ExpressionUUID->"1ec30731-1ee0-4aad-959a-4cff8600e7f1"],
Cell[CellGroupData[{
Cell[188917, 5821, 2946, 82, 75, "Input",ExpressionUUID->"92e32e12-89fb-4d50-81c5-8a276c382b07"],
Cell[191866, 5905, 296, 8, 63, "Output",ExpressionUUID->"3b00754c-5a21-4097-8675-d317293042ee"]
}, Open  ]],
Cell[192177, 5916, 221, 4, 35, "Text",ExpressionUUID->"52d3099a-d730-4c06-b6ca-74e85b6093a3"],
Cell[192401, 5922, 158, 4, 26, "Input",ExpressionUUID->"789fd263-102f-4ad7-9e3b-1a4282243acd"],
Cell[192562, 5928, 221, 4, 35, "Text",ExpressionUUID->"eedcdea4-8558-4394-94f9-8940d00141fc"]
}, Open  ]],
Cell[CellGroupData[{
Cell[192820, 5937, 415, 11, 56, "Subtitle",ExpressionUUID->"040d8f8d-9f21-4bbf-a3bf-353fc1722c88"],
Cell[193238, 5950, 1501, 34, 117, "Text",ExpressionUUID->"fcf10b9f-7944-4087-beb1-23a9eeb66830"],
Cell[194742, 5986, 152, 3, 30, "Input",ExpressionUUID->"9d6c74fe-cb41-4a6f-bc84-abe001fa9b02"],
Cell[CellGroupData[{
Cell[194919, 5993, 797, 21, 81, "Input",ExpressionUUID->"d919c531-edbd-4904-a359-8f55c1361594"],
Cell[195719, 6016, 742, 21, 48, "Output",ExpressionUUID->"9815e4f2-9568-419d-997a-a85f0ddda613"]
}, Open  ]],
Cell[196476, 6040, 283, 6, 35, "Text",ExpressionUUID->"4a4ddc28-1974-44bf-96d0-250ef0049147"],
Cell[CellGroupData[{
Cell[196784, 6050, 175, 3, 45, "Subsubsection",ExpressionUUID->"ff7226c2-1864-47d6-9a9d-1703eb016140"],
Cell[196962, 6055, 1374, 35, 108, "Input",ExpressionUUID->"96945aa6-093a-4fd3-9f79-f623a0849c06"]
}, Open  ]],
Cell[CellGroupData[{
Cell[198373, 6095, 326, 5, 45, "Subsubsection",ExpressionUUID->"808aab7a-3708-4892-bf2e-130bd396ddfb"],
Cell[198702, 6102, 341, 8, 30, "Input",ExpressionUUID->"e7570842-5f79-411a-86ca-dc70cf5fd338"],
Cell[199046, 6112, 169, 3, 35, "Text",ExpressionUUID->"3ad4e663-73d4-4519-89f7-66d43f080278"]
}, Open  ]],
Cell[CellGroupData[{
Cell[199252, 6120, 232, 4, 45, "Subsubsection",ExpressionUUID->"85c82801-1740-4a97-90e9-5ca63cad97ff"],
Cell[199487, 6126, 1030, 28, 81, "Input",ExpressionUUID->"36cb634c-c840-4178-a937-961fa5b486ac"],
Cell[200520, 6156, 236, 4, 35, "Text",ExpressionUUID->"c3ddd1e9-f913-4d9d-8727-b325b4024ff6"],
Cell[CellGroupData[{
Cell[200781, 6164, 540, 14, 52, "Input",ExpressionUUID->"abac864b-16cb-447d-a711-2a378f3c53b8"],
Cell[201324, 6180, 974, 28, 99, "Output",ExpressionUUID->"d5fe180b-2c06-49a0-b44d-8a19221a9d8a"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[202347, 6214, 425, 11, 48, "Subsubsection",ExpressionUUID->"a25b48ee-fb92-4194-aa5f-f845c180aaba"],
Cell[202775, 6227, 421, 12, 37, "Text",ExpressionUUID->"235a7b63-de88-446e-9eb7-acced90fa69e"],
Cell[203199, 6241, 3093, 79, 81, "Input",ExpressionUUID->"7e369b39-d502-4ea3-8ca4-8ca67b152770"]
}, Open  ]],
Cell[CellGroupData[{
Cell[206329, 6325, 407, 10, 57, "Subsection",ExpressionUUID->"5c9e1543-fb32-4b9d-9e6b-bee9d741b0b1"],
Cell[206739, 6337, 2074, 57, 54, "Text",ExpressionUUID->"b13c91d2-07a9-4fdd-80d9-616113f88262"],
Cell[208816, 6396, 969, 25, 33, "Input",ExpressionUUID->"a6aff14f-d707-43bf-8f64-c9d8a76dd8e6"]
}, Open  ]]
}, Closed]],
Cell[CellGroupData[{
Cell[209834, 6427, 1849, 61, 55, "Subtitle",ExpressionUUID->"6fc9482c-b1a4-4566-a93b-0cb314747789",
 InitializationCell->True],
Cell[211686, 6490, 526, 14, 37, "Text",ExpressionUUID->"1434ce2e-7856-4a67-ad0c-aed65ba65ffe"],
Cell[212215, 6506, 3473, 97, 114, "Input",ExpressionUUID->"3724982a-6d89-47d9-adcd-7dda74e92333"],
Cell[215691, 6605, 518, 14, 37, "Text",ExpressionUUID->"5c42ea66-74d8-48c7-88cf-aa8f5e3cffcf"],
Cell[CellGroupData[{
Cell[216234, 6623, 1732, 51, 38, "Input",ExpressionUUID->"dabf94dd-9d32-4a8f-ae22-c31ccecc8b1d"],
Cell[217969, 6676, 854, 25, 38, "Output",ExpressionUUID->"5479bca2-2c8c-4cc6-a76b-d54d43411b1f"]
}, Open  ]],
Cell[218838, 6704, 1256, 41, 36, "Text",ExpressionUUID->"27c8503e-c676-46c1-81a9-6884bc19fbe5"],
Cell[CellGroupData[{
Cell[220119, 6749, 3671, 89, 115, "Input",ExpressionUUID->"afb24c83-8cd9-4d09-b2af-2295b849d9ab"],
Cell[223793, 6840, 7429, 216, 154, "Output",ExpressionUUID->"a88f1b91-7aed-48a9-9649-40243169ac36"]
}, Open  ]],
Cell[231237, 7059, 221, 3, 35, "Text",ExpressionUUID->"d597cd61-5849-4c36-9d11-7fac77f02be2"],
Cell[CellGroupData[{
Cell[231483, 7066, 594, 16, 30, "Input",ExpressionUUID->"653aa941-3f28-4a89-8256-1a19f7bdcc63"],
Cell[232080, 7084, 199, 3, 34, "Output",ExpressionUUID->"adfc9488-8504-4014-9eda-1d9aa687a765"]
}, Open  ]],
Cell[232294, 7090, 169, 3, 35, "Text",ExpressionUUID->"597bdcac-affb-400c-bade-64d503356cec"],
Cell[232466, 7095, 1667, 51, 46, "Text",ExpressionUUID->"73abb2b5-4880-42c1-afc3-b5a07bc0e2a9"],
Cell[CellGroupData[{
Cell[234158, 7150, 1174, 39, 57, "Input",ExpressionUUID->"f17f1cc3-5e3e-4d78-b88a-b269a1a86555"],
Cell[235335, 7191, 1082, 38, 56, "Output",ExpressionUUID->"e16dfc45-ae9a-4f5d-88c8-5043545fac07"]
}, Open  ]],
Cell[CellGroupData[{
Cell[236454, 7234, 3061, 92, 92, "Input",ExpressionUUID->"6c3ea7b9-c5f0-4af7-bfd9-548fb08edb15"],
Cell[239518, 7328, 368, 5, 34, "Output",ExpressionUUID->"279a533a-5695-4b69-bc60-471a192d1ce8"]
}, Open  ]],
Cell[CellGroupData[{
Cell[239923, 7338, 1116, 36, 60, "Input",ExpressionUUID->"f23f871b-ca11-4037-9dc7-326ab68fe2d8"],
Cell[241042, 7376, 999, 36, 79, "Output",ExpressionUUID->"c833c692-d6fb-4586-b260-bc7d75bbec5e"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[242090, 7418, 725, 18, 55, "Subtitle",ExpressionUUID->"1c2c55cb-5f33-4373-8c35-71b8f3810cd6"],
Cell[242818, 7438, 149, 3, 35, "Text",ExpressionUUID->"c0e3948d-6688-4519-8fb9-8c1691592bf6"],
Cell[CellGroupData[{
Cell[242992, 7445, 1455, 41, 38, "Input",ExpressionUUID->"eb802226-e172-4f67-88d3-3a7888df912b"],
Cell[244450, 7488, 1224, 40, 38, "Output",ExpressionUUID->"0f42af0c-9367-4674-adb9-8324284ccbed"]
}, Open  ]],
Cell[245689, 7531, 3525, 105, 61, "Text",ExpressionUUID->"724fef00-476f-4830-83b5-56c0d12a5ad8"],
Cell[249217, 7638, 154, 3, 35, "Text",ExpressionUUID->"3f64d0e5-34ce-46e9-b46c-f476967d23fe"],
Cell[CellGroupData[{
Cell[249396, 7645, 3169, 91, 75, "Input",ExpressionUUID->"2f266e28-3756-4ae3-91b4-ccc5635ff9ce"],
Cell[252568, 7738, 369, 9, 63, "Output",ExpressionUUID->"b25d98bc-9284-4f3e-9a65-87178f819403"]
}, Open  ]],
Cell[252952, 7750, 221, 4, 35, "Text",ExpressionUUID->"a7344243-2f43-4aa3-a32a-db939c887d1f"]
}, Open  ]]
}, Open  ]]
}
]
*)


